The Satisfiability Threshold for K-XOR Games

A $K$-XORGAME system corresponds to a $K$-XORSAT system with the additional restriction that the variables divide uniformly into $K$ blocks. This forms a system of $m$ equations with $K n$ unknowns over $\mathbb{Z}_2$, and a perfect strategy corresponds to a solution to these equations. Equivalently, such equations correspond to colorings of a $K$-uniform $K$-partite hypergraph. This paper proves that the satisfiability threshold of $m/n$ for $K$-XORGAME problems exists and equals the satisfiability threshold for $K$-XORSAT.

==> anc/critical-sets-K-XOR-GAME-v1-2025-May-02.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    931160,      19250]
NotebookOptionsPosition[    897375,      18636]
NotebookOutlinePosition[    898048,      18659]
CellTagsIndexPosition[    898005,      18656]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Mathematica Notebook: Interval Arithmetic Supporting \
\[OpenCurlyDoubleQuote]The Satisfiability Threshold for K-XOR Games\
\[CloseCurlyDoubleQuote] v1 (2025 May 02)\
\>", "Title",
 CellChangeTimes->{{3.940459762719337*^9, 3.9404598009551277`*^9}, 
   3.943930871399588*^9, {3.944607671389344*^9, 3.944607716650455*^9}, 
   3.944610741829383*^9, {3.949696672392118*^9, 3.949696679075289*^9}, {
   3.95521179812232*^9, 3.955211824523376*^9}, {3.955211869284059*^9, 
   3.9552118996463127`*^9}},ExpressionUUID->"58b23685-0518-4ac9-a96b-\
fc87a8a61a47"],

Cell["\<\
This notebook accompanies the paper \[OpenCurlyDoubleQuote]The Satisfiability \
Threshold for K-XOR Games\[CloseCurlyDoubleQuote] by Jared A. Hughes and J. \
William Helton.

Firstly, \[OpenCurlyDoubleQuote]General-Purpose Commands\
\[CloseCurlyDoubleQuote] defines some commands for helping interval \
arithmetic and checking if a function is positive on a rectangle.
Then \[OpenCurlyDoubleQuote]Helper Functions for K-XORGAME\
\[CloseCurlyDoubleQuote] defines functions such as Q and H that are specific \
to evaluating the J_K function for K-XORGAME.
Finally, \[OpenCurlyDoubleQuote]Interval arithmetic towards proving J_K < -\
\[CurlyEpsilon] for 2 < c < K.\[CloseCurlyDoubleQuote] uses interval \
arithmetic to verify various claims that are used in the paper to eventually \
show J_K < -\[CurlyEpsilon] on a large rectangle.\
\>", "Text",
 CellChangeTimes->{{3.944607628748617*^9, 3.944607686636631*^9}, {
   3.9446077343415203`*^9, 3.944607737085453*^9}, {3.944608046827385*^9, 
   3.944608047743272*^9}, {3.944611767947197*^9, 3.94461194538491*^9}, {
   3.9457230937746964`*^9, 3.945723097695236*^9}, {3.9457231344579353`*^9, 
   3.945723136586707*^9}, {3.9457262447096*^9, 3.945726250335583*^9}, 
   3.95511800484761*^9, 
   3.955118065331026*^9},ExpressionUUID->"ed2dca1c-6319-4680-ab35-\
859872d02bd4"],

Cell[CellGroupData[{

Cell["General-Purpose Commands", "Chapter",
 CellChangeTimes->{{3.900798409669281*^9, 3.900798413837313*^9}, {
   3.94030040119733*^9, 3.940300403457883*^9}, 3.940796017224662*^9, {
   3.944607612050307*^9, 3.944607616124751*^9}, {3.944607751964698*^9, 
   3.944607754453588*^9}},ExpressionUUID->"a696fd96-9e71-4a16-ab5c-\
bbf1e5c52a28"],

Cell[CellGroupData[{

Cell["\<\
Commands: Proving a function is positive on a 1D or 2D rectangle using \
gridding.\
\>", "Section",
 CellChangeTimes->{{3.940301443239582*^9, 3.940301445625329*^9}, {
  3.9404628916530943`*^9, 3.940462892717683*^9}, {3.940463788712802*^9, 
  3.940463817160798*^9}, {3.940796388312063*^9, 
  3.94079638919743*^9}},ExpressionUUID->"4c845280-723c-400a-85e9-\
6779b127e4ac"],

Cell["\<\
We use \[OpenCurlyDoubleQuote]gridding\[CloseCurlyDoubleQuote] to denote the \
process of applying interval arithmetic on a set of smaller rectangles \
covering a larger rectangle.\
\>", "Text",
 CellChangeTimes->{{3.944611722730736*^9, 
  3.944611748484062*^9}},ExpressionUUID->"9adc5748-73ef-45d1-a7eb-\
5093e2ddcde7"],

Cell[CellGroupData[{

Cell["Command: uniform grid on 1D interval", "Subsection",
 CellChangeTimes->{{3.940796489432512*^9, 
  3.940796503583919*^9}},ExpressionUUID->"d93bd632-9c9c-4733-9a72-\
8ff56a9b9b35"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Split", " ", "up", " ", "the", " ", "interval", " ", "int\[Lambda]", 
      " ", "uniformly", " ", "into", " ", "n\[Lambda]", " ", "sub"}], "-", 
     "intervals"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"and", " ", "return", " ", "all", " ", "sub"}], "-", 
     RowBox[{
     "intervals", " ", "where", " ", "the", " ", "`keep`", " ", "function", 
      " ", "holds", " ", 
      RowBox[{"true", "."}]}]}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"UniformGrid1D", "[", 
     RowBox[{
     "keep_", ",", "int\[Lambda]_Interval", ",", "n\[Lambda]_Integer"}], 
     "]"}], " ", ":=", " ", "\n", 
    RowBox[{
     RowBox[{
      RowBox[{"#", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "&"}], "/@", 
     RowBox[{
      RowBox[{"Select", "[", 
       RowBox[{
        RowBox[{"Not", "[", 
         RowBox[{"False", "===", 
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "&"}], "]"}], "@", 
      RowBox[{"ParallelTable", "[", 
       RowBox[{
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", "\n", 
           RowBox[{"\[Lambda]", "=", 
            RowBox[{
             RowBox[{"Min", "@", "int\[Lambda]"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Max", "@", "int\[Lambda]"}], "-", 
                RowBox[{"Min", "@", "int\[Lambda]"}]}], ")"}], "*", 
              FractionBox[
               RowBox[{"Interval", "[", 
                RowBox[{"{", 
                 RowBox[{"i\[Lambda]", ",", 
                  RowBox[{"i\[Lambda]", "+", "1"}]}], "}"}], "]"}], 
               "n\[Lambda]"]}]}]}], "\n", "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]", ",", 
            RowBox[{"keep", "[", "\[Lambda]", "]"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i\[Lambda]", ",", "0", ",", 
          RowBox[{"n\[Lambda]", "-", "1"}]}], "}"}]}], "]"}]}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
      "Split", " ", "up", " ", "the", " ", "interval", " ", "int\[Lambda]", 
       " ", "uniformly", " ", "into", " ", "n\[Lambda]", " ", "sub"}], "-", 
      "intervals"}], ",", " ", 
     RowBox[{
      RowBox[{"and", " ", "return", " ", "all", " ", "sub"}], "-", 
      RowBox[{
      "intervals", " ", "where", " ", "the", " ", "function", " ", "`fn`", 
       " ", "is", " ", "provably", " ", 
       RowBox[{"positive", "."}]}]}]}], "\[IndentingNewLine]", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"UniformGridPositive1D", "[", 
     RowBox[{"fn_", ",", "int\[Lambda]_Interval", ",", "n\[Lambda]_Integer"}],
      "]"}], ":=", "\n", 
    RowBox[{"UniformGrid1D", "[", 
     RowBox[{
      RowBox[{"\[Lambda]", "|->", 
       RowBox[{"Not", "[", 
        RowBox[{"True", "===", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"fn", "[", "\[Lambda]", "]"}], ">", "0"}], ")"}]}], 
        "]"}]}], ",", "int\[Lambda]", ",", "n\[Lambda]"}], 
     "]"}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.940295380752911*^9, 3.940295424830459*^9}, {
  3.940462910818592*^9, 3.94046297939656*^9}, {3.940463019761017*^9, 
  3.940463031204809*^9}, {3.9404631704565897`*^9, 3.9404631736125174`*^9}, {
  3.940796421798963*^9, 3.940796454320294*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"a27a5b21-54be-4825-b93a-f6af5ce2cba4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"UniformGridPositive1D", "[", 
  RowBox[{
   RowBox[{"\[Lambda]", "|->", "\[Lambda]"}], ",", " ", 
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1.0"}], ",", "1.0"}], "}"}], "]"}], ",", "5"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.940295427532749*^9, 3.940295440263089*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"9b17bf2a-dc94-4db2-b4ad-f0ce680f420d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1.0000000000000009`"}], ",", 
      RowBox[{"-", "0.6`"}]}], "}"}], "]"}], ",", 
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.6000000000000005`"}], ",", 
      RowBox[{"-", "0.1999999999999999`"}]}], "}"}], "]"}], ",", 
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.20000000000000023`"}], ",", "0.20000000000000023`"}], 
     "}"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.940295440635322*^9, 3.940462853708411*^9, 
  3.9444433299050603`*^9, 3.944606826936981*^9, 3.9446085128008947`*^9, 
  3.9446090247961903`*^9, 3.9457260375112667`*^9},
 CellLabel->
  "Out[127]=",ExpressionUUID->"62e8ed25-3340-44cd-a70c-c286dd4e8f3f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"UniformGridPositive1DwithStatement", "[", 
   RowBox[{"fn_", ",", "int\[Lambda]_Interval", ",", "n\[Lambda]_Integer"}], 
   "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "x", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"x", "=", 
      RowBox[{"Timing", "@", 
       RowBox[{"UniformGridPositive1D", "[", 
        RowBox[{"fn", ",", "int\[Lambda]", ",", "n\[Lambda]"}], "]"}]}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"problems", "=", 
      RowBox[{"x", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<Problems: \>\"", ",", 
       RowBox[{"Length", "@", "problems"}], ",", " ", "\"\< in \>\"", ",", 
       " ", 
       RowBox[{"x", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", " ", "\"\<s.\>\""}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "@", "problems"}], ">", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<First problem: \>\"", ",", 
         RowBox[{"problems", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<Success on \>\"", ",", "int\[Lambda]"}], "]"}]}], 
      "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.940797905910604*^9, 3.940797965554015*^9}, 
   3.940798012843644*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"9f08e1dd-9be2-4f8b-b228-3dcac852d603"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Examples of UniformGridPositive1DwithStatement[].", "Subsection",
 CellChangeTimes->{{3.940788786048986*^9, 3.94078880675602*^9}, {
  3.9407980301230097`*^9, 
  3.940798033466267*^9}},ExpressionUUID->"b2e2f811-8be4-475c-8494-\
3c4453cbd85f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"UniformGridPositive1DwithStatement", "[", 
  RowBox[{
   RowBox[{"\[Lambda]", "|->", "\[Lambda]"}], ",", " ", 
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1.0"}], ",", "1.0"}], "}"}], "]"}], ",", "5"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.94079797929562*^9, 3.940797989268385*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"352caddf-3e2b-491a-beb1-e8f3bbd4ccd6"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Problems: \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" in \"\>", "\[InvisibleSpace]", "0.004745`", 
   "\[InvisibleSpace]", "\<\"s.\"\>"}],
  SequenceForm["Problems: ", 3, " in ", 0.004745, "s."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.940797989499913*^9, 3.940798015877905*^9}, {
   3.944442999685673*^9, 3.94444300425924*^9}, 3.944443330120026*^9, 
   3.944606827162324*^9, 3.944608513084074*^9, 3.9446090250144243`*^9, 
   3.945726037826997*^9},
 CellLabel->
  "During evaluation of \
In[129]:=",ExpressionUUID->"cbbce58e-11c1-45b4-ab19-71398bd2e913"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"First problem: \"\>", "\[InvisibleSpace]", 
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1.0000000000000009`"}], ",", 
      RowBox[{"-", "0.6`"}]}], "}"}], "]"}]}],
  SequenceForm["First problem: ", 
   Interval[{-1.0000000000000009`, -0.6}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.940797989499913*^9, 3.940798015877905*^9}, {
   3.944442999685673*^9, 3.94444300425924*^9}, 3.944443330120026*^9, 
   3.944606827162324*^9, 3.944608513084074*^9, 3.9446090250144243`*^9, 
   3.945726037829414*^9},
 CellLabel->
  "During evaluation of \
In[129]:=",ExpressionUUID->"a92a73e5-5912-4c7f-98ec-da28c704d6f3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"UniformGridPositive1DwithStatement", "[", 
  RowBox[{
   RowBox[{"\[Lambda]", "|->", 
    RowBox[{"\[Lambda]", "+", "1.1"}]}], ",", " ", 
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1.0"}], ",", "1.0"}], "}"}], "]"}], ",", "5"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.94079797929562*^9, 3.940798001328233*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"fb0f7dd0-35a0-4ae2-b09b-512105826a50"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Problems: \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" in \"\>", "\[InvisibleSpace]", "0.006691`", 
   "\[InvisibleSpace]", "\<\"s.\"\>"}],
  SequenceForm["Problems: ", 0, " in ", 0.006691, "s."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.940797989499913*^9, 3.940798001572246*^9}, 
   3.944443001885071*^9, 3.944443330172871*^9, 3.944606827224399*^9, 
   3.944608513137938*^9, 3.9446090251043997`*^9, 3.945726037902582*^9},
 CellLabel->
  "During evaluation of \
In[130]:=",ExpressionUUID->"53ec4885-8cbd-47f3-ae0b-0467cf74320f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Success on \"\>", "\[InvisibleSpace]", 
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1.0000000000000002`"}], ",", "1.0000000000000002`"}], 
     "}"}], "]"}]}],
  SequenceForm["Success on ", 
   Interval[{-1.0000000000000002`, 1.0000000000000002`}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.940797989499913*^9, 3.940798001572246*^9}, 
   3.944443001885071*^9, 3.944443330172871*^9, 3.944606827224399*^9, 
   3.944608513137938*^9, 3.9446090251043997`*^9, 3.945726037905058*^9},
 CellLabel->
  "During evaluation of \
In[130]:=",ExpressionUUID->"2e89cce6-358d-4ca9-9726-053e466997a0"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Command: uniform grid on 2D rectangle", "Subsection",
 CellChangeTimes->{{3.940796505926618*^9, 
  3.940796515571391*^9}},ExpressionUUID->"392dfe0f-91bd-4e45-a558-\
2663454cf746"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Split", " ", "up", " ", "the", " ", "rectangle", " ", "int\[Lambda]", 
      " ", "\[Times]", " ", "int\[Alpha]", " ", "uniformly", " ", "into", " ",
       "n\[Lambda]", " ", "\[Times]", " ", "n\[Alpha]", " ", "sub"}], "-", 
     "rectangles"}], ",", "\n", 
    RowBox[{
     RowBox[{"and", " ", "return", " ", "all", " ", "sub"}], "-", 
     RowBox[{
     "rectangles", " ", "where", " ", "the", " ", "`keep`", " ", "function", 
      " ", "holds", " ", "true"}]}]}], "\n", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"UniformGrid2D", "[", 
     RowBox[{
     "keep_", ",", "int\[Lambda]_Interval", ",", "n\[Lambda]_Integer", ",", 
      "int\[Alpha]_Interval", ",", "n\[Alpha]_Integer"}], "]"}], " ", ":=", 
    " ", "\n", 
    RowBox[{
     RowBox[{
      RowBox[{"#", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "&"}], "/@", 
     RowBox[{
      RowBox[{"Select", "[", 
       RowBox[{
        RowBox[{"Not", "[", 
         RowBox[{"False", "===", 
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "&"}], "]"}], "@", 
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"ParallelTable", "[", 
         RowBox[{
          RowBox[{"With", "[", 
           RowBox[{
            RowBox[{"{", "\n", 
             RowBox[{
              RowBox[{"\[Lambda]", "=", 
               RowBox[{
                RowBox[{"Min", "@", "int\[Lambda]"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Max", "@", "int\[Lambda]"}], "-", 
                   RowBox[{"Min", "@", "int\[Lambda]"}]}], ")"}], "*", 
                 FractionBox[
                  RowBox[{"Interval", "[", 
                   RowBox[{"{", 
                    RowBox[{"i\[Lambda]", ",", 
                    RowBox[{"i\[Lambda]", "+", "1"}]}], "}"}], "]"}], 
                  "n\[Lambda]"]}]}]}], ",", "\n", 
              RowBox[{"\[Alpha]", "=", 
               RowBox[{
                RowBox[{"Min", "@", "int\[Alpha]"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Max", "@", "int\[Alpha]"}], "-", 
                   RowBox[{"Min", "@", "int\[Alpha]"}]}], ")"}], "*", 
                 FractionBox[
                  RowBox[{"Interval", "[", 
                   RowBox[{"{", 
                    RowBox[{"i\[Alpha]", ",", 
                    RowBox[{"i\[Alpha]", "+", "1"}]}], "}"}], "]"}], 
                  "n\[Alpha]"]}]}]}]}], "\n", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"\[Lambda]", ",", "\[Alpha]"}], "}"}], ",", 
              RowBox[{"keep", "[", 
               RowBox[{"\[Lambda]", ",", "\[Alpha]"}], "]"}]}], "}"}]}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i\[Lambda]", ",", "0", ",", 
            RowBox[{"n\[Lambda]", "-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i\[Alpha]", ",", "0", ",", 
            RowBox[{"n\[Alpha]", "-", "1"}]}], "}"}]}], "]"}], ",", "1"}], 
       "]"}]}]}]}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "Split", " ", "up", " ", "the", " ", "rectangle", " ", "int\[Lambda]", 
       " ", "\[Times]", " ", "int\[Alpha]", " ", "uniformly", " ", "into", 
       " ", "n\[Lambda]", " ", "\[Times]", " ", "n\[Alpha]", " ", "sub"}], 
      "-", "rectangles"}], ",", "\n", 
     RowBox[{
      RowBox[{"and", " ", "return", " ", "all", " ", "sub"}], "-", 
      RowBox[{
      "rectangles", " ", "where", " ", "the", " ", "function", " ", "`fn`", 
       " ", "is", " ", "provable", " ", "positive"}]}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"UniformGridPositive2D", "[", 
     RowBox[{
     "fn_", ",", "int\[Lambda]_Interval", ",", "n\[Lambda]_Integer", ",", 
      "int\[Alpha]_Interval", ",", "n\[Alpha]_Integer"}], "]"}], ":=", "\n", 
    RowBox[{"UniformGrid2D", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Lambda]", ",", "\[Alpha]"}], "}"}], "|->", 
       RowBox[{"Not", "[", 
        RowBox[{"True", "===", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"fn", "[", 
            RowBox[{"\[Lambda]", ",", "\[Alpha]"}], "]"}], ">", "0"}], 
          ")"}]}], "]"}]}], ",", "int\[Lambda]", ",", "n\[Lambda]", ",", 
      "int\[Alpha]", ",", "n\[Alpha]"}], "]"}]}]}]}]], "Code",
 CellChangeTimes->{{3.940290824694264*^9, 3.940291333194153*^9}, {
   3.9402913881389112`*^9, 3.940291440342444*^9}, {3.940291507482344*^9, 
   3.940291552065162*^9}, {3.940291596640551*^9, 3.940291702947357*^9}, {
   3.940291753207702*^9, 3.940291767140148*^9}, 3.940291853717935*^9, {
   3.940293841305156*^9, 3.940293864427322*^9}, {3.940462983762294*^9, 
   3.940463045590504*^9}, {3.940463163340393*^9, 3.940463166752434*^9}, {
   3.94079644867036*^9, 3.940796450073398*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"27f5f40e-9f90-4577-b6a6-7f12e5a5ae98"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"UniformGridPositive2D", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Lambda]", ",", "\[Alpha]"}], "}"}], "|->", 
    RowBox[{"\[Lambda]", "*", "\[Alpha]"}]}], ",", 
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1.0"}], ",", "1.0"}], "}"}], "]"}], ",", "3", ",", 
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1.0"}], ",", "1.0"}], "}"}], "]"}], ",", "3"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.940291335801827*^9, 3.940291372044922*^9}, {
   3.940291453351465*^9, 3.9402914644766493`*^9}, {3.940291640556623*^9, 
   3.940291649707505*^9}, 3.9402916952452183`*^9, {3.940291731440214*^9, 
   3.9402917368036203`*^9}, {3.94029176990215*^9, 3.940291867034976*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"2d7591db-5acf-4704-80cb-6a4213f54f2c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Interval", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1.0000000000000009`"}], ",", 
        RowBox[{"-", "0.33333333333333326`"}]}], "}"}], "]"}], ",", 
     RowBox[{"Interval", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.3333333333333337`"}], ",", "0.3333333333333338`"}], 
       "}"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Interval", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1.0000000000000009`"}], ",", 
        RowBox[{"-", "0.33333333333333326`"}]}], "}"}], "]"}], ",", 
     RowBox[{"Interval", "[", 
      RowBox[{"{", 
       RowBox[{"0.33333333333333315`", ",", "1.0000000000000013`"}], "}"}], 
      "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Interval", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.3333333333333337`"}], ",", "0.3333333333333338`"}], 
       "}"}], "]"}], ",", 
     RowBox[{"Interval", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1.0000000000000009`"}], ",", 
        RowBox[{"-", "0.33333333333333326`"}]}], "}"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Interval", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.3333333333333337`"}], ",", "0.3333333333333338`"}], 
       "}"}], "]"}], ",", 
     RowBox[{"Interval", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.3333333333333337`"}], ",", "0.3333333333333338`"}], 
       "}"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Interval", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.3333333333333337`"}], ",", "0.3333333333333338`"}], 
       "}"}], "]"}], ",", 
     RowBox[{"Interval", "[", 
      RowBox[{"{", 
       RowBox[{"0.33333333333333315`", ",", "1.0000000000000013`"}], "}"}], 
      "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Interval", "[", 
      RowBox[{"{", 
       RowBox[{"0.33333333333333315`", ",", "1.0000000000000013`"}], "}"}], 
      "]"}], ",", 
     RowBox[{"Interval", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1.0000000000000009`"}], ",", 
        RowBox[{"-", "0.33333333333333326`"}]}], "}"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Interval", "[", 
      RowBox[{"{", 
       RowBox[{"0.33333333333333315`", ",", "1.0000000000000013`"}], "}"}], 
      "]"}], ",", 
     RowBox[{"Interval", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.3333333333333337`"}], ",", "0.3333333333333338`"}], 
       "}"}], "]"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.940291373857241*^9, 3.940291412735708*^9}, {
   3.940291442995791*^9, 3.940291464912081*^9}, {3.940291514087267*^9, 
   3.940291530406328*^9}, {3.940291598610111*^9, 3.940291695544673*^9}, {
   3.940291755010285*^9, 3.940291869129876*^9}, 3.940462856316764*^9, 
   3.9444433302799664`*^9, 3.944606827302848*^9, 3.944608513226959*^9, 
   3.944609025179191*^9, 3.9457260379769297`*^9},
 CellLabel->
  "Out[133]=",ExpressionUUID->"80018f7b-7264-4362-a865-83454400edcb"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Split", " ", "up", " ", "the", " ", "rectangle", " ", "int\[Alpha]", 
      " ", "\[Times]", " ", "int\[Lambda]", " ", "uniformly", " ", "into", 
      " ", "n\[Alpha]", " ", "\[Times]", " ", "n\[Lambda]", " ", "sub"}], "-",
      "rectangles"}], ",", "\n", 
    RowBox[{
     RowBox[{
     "with", " ", "the", " ", "goal", " ", "to", " ", "prove", " ", "the", 
      " ", "`fn`", " ", "is", " ", "positive", " ", "on", " ", "each", " ", 
      "sub"}], "-", 
     RowBox[{
      RowBox[{"rectangle", ".", " ", "\[IndentingNewLine]", "Displays"}], " ", 
      RowBox[{"(", 
       RowBox[{"in", " ", "red"}], ")"}], " ", "the", " ", "sub"}], "-", 
     RowBox[{
     "rectangles", " ", "on", " ", "which", " ", "it", " ", "fails", " ", 
      "to", " ", "prove", " ", "`fn`", " ", "is", " ", "positive"}]}], ",", 
    RowBox[{
     RowBox[{
     "along", " ", "with", " ", "the", " ", "count", " ", "of", " ", 
      "failing", " ", "sub"}], "-", 
     RowBox[{"rectangles", "."}]}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"UniformGridPositive2DwithPicture", "[", 
    RowBox[{
    "fn_", ",", "int\[Alpha]_Interval", ",", "n\[Alpha]_Integer", ",", 
     "int\[Lambda]_Interval", ",", "n\[Lambda]_Integer"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "plot", ",", "gridLines"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"x", "=", 
       RowBox[{"Timing", "@", 
        RowBox[{"UniformGridPositive2D", "[", 
         RowBox[{
         "fn", ",", "int\[Alpha]", ",", "n\[Alpha]", ",", "int\[Lambda]", ",",
           "n\[Lambda]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"problems", "=", 
       RowBox[{"x", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<Problems: \>\"", ",", 
        RowBox[{"Length", "@", "problems"}], ",", " ", "\"\< in \>\"", ",", 
        " ", 
        RowBox[{"x", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", " ", "\"\<s.\>\""}], "]"}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "@", "problems"}], ">", "0"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<First problem: \>\"", ",", 
          RowBox[{"problems", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Success on \>\"", ",", 
          RowBox[{"Rectangle", "[", 
           RowBox[{
            RowBox[{"Min", "/@", 
             RowBox[{"{", 
              RowBox[{"int\[Alpha]", ",", "int\[Lambda]"}], "}"}]}], ",", 
            RowBox[{"Max", "/@", 
             RowBox[{"{", 
              RowBox[{"int\[Alpha]", ",", "int\[Lambda]"}], "}"}]}]}], 
           "]"}]}], "]"}]}], "\[IndentingNewLine]", "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"gridLines", "=", 
       RowBox[{"ListPlot", "[", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"AxesLabel", "->", 
          RowBox[{"{", 
           RowBox[{"\[Alpha]", ",", "\[Lambda]"}], "}"}]}], ",", 
         RowBox[{"PlotRange", "->", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Min", "@", "int\[Alpha]"}], ",", 
              RowBox[{"Max", "@", "int\[Alpha]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Min", "@", "int\[Lambda]"}], ",", 
              RowBox[{"Max", "@", "int\[Lambda]"}]}], "}"}]}], "}"}]}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Show", "[", "\[IndentingNewLine]", 
       RowBox[{"gridLines", ",", "\[IndentingNewLine]", 
        RowBox[{"Graphics", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Darker", "@", "Green"}], ",", 
           RowBox[{"Rectangle", "[", 
            RowBox[{
             RowBox[{"Min", "/@", 
              RowBox[{"{", 
               RowBox[{"int\[Alpha]", ",", "int\[Lambda]"}], "}"}]}], ",", 
             RowBox[{"Max", "/@", 
              RowBox[{"{", 
               RowBox[{"int\[Alpha]", ",", "int\[Lambda]"}], "}"}]}]}], 
            "]"}]}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Graphics", "[", 
         RowBox[{"{", 
          RowBox[{"Red", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"pair", "|->", 
              RowBox[{"Rectangle", "[", 
               RowBox[{
                RowBox[{"Min", "/@", "pair"}], ",", 
                RowBox[{"Max", "/@", "pair"}]}], "]"}]}], ")"}], "/@", 
            "problems"}]}], "}"}], "]"}]}], "\[IndentingNewLine]", "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.940292466317256*^9, 3.940292586218054*^9}, {
   3.94029263120312*^9, 3.940292756450623*^9}, {3.940292856535246*^9, 
   3.940292915392638*^9}, {3.940292972852128*^9, 3.940293016923644*^9}, {
   3.9402931345369883`*^9, 3.940293327494932*^9}, {3.940298942518502*^9, 
   3.940298955608643*^9}, {3.940463052178082*^9, 3.940463160421402*^9}, {
   3.940788474490364*^9, 3.940788490978746*^9}, {3.940788607542743*^9, 
   3.940788673904942*^9}, {3.940796546568142*^9, 3.940796548064244*^9}, 
   3.9407980212241917`*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"e51403fd-0131-40c2-aeb8-631a4c66acda"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Examples of UniformGridPositive2DwithPicture[].", "Subsection",
 CellChangeTimes->{{3.940788786048986*^9, 
  3.94078880675602*^9}},ExpressionUUID->"be16d5b3-8751-4439-aebe-\
0498b3a8d7a8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Just", " ", "an", " ", 
    RowBox[{"example", ":", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
       "the", " ", "green", " ", "is", " ", "all", " ", "rectangles", " ", 
        "where", " ", "we", " ", "can", " ", "prove", " ", "\[Alpha]"}], "+", 
       "\[Lambda]"}], " ", ">", " ", "0."}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"UniformGridPositive2DwithPicture", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Lambda]"}], "}"}], "|->", 
     RowBox[{"\[Alpha]", "+", "\[Lambda]"}]}], ",", 
    RowBox[{"Interval", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1.0"}], ",", "1.0"}], "}"}], "]"}], ",", "5", ",", 
    RowBox[{"Interval", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1.0"}], ",", "1.0"}], "}"}], "]"}], ",", "5"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.94078850061819*^9, 3.9407885237693663`*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"876251a3-726f-4841-a132-29d918fb603e"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Problems: \"\>", "\[InvisibleSpace]", "19", 
   "\[InvisibleSpace]", "\<\" in \"\>", "\[InvisibleSpace]", "0.007221`", 
   "\[InvisibleSpace]", "\<\"s.\"\>"}],
  SequenceForm["Problems: ", 19, " in ", 0.007221, "s."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.940293206975998*^9, 3.940293244900321*^9}, {
   3.940293299036128*^9, 3.940293328883777*^9}, 3.9402989585981913`*^9, 
   3.9404628594070463`*^9, 3.940463135426927*^9, 3.940788524453206*^9, 
   3.940798024090914*^9, 3.944443330322627*^9, 3.944606827344699*^9, 
   3.944608513298395*^9, 3.944609025263185*^9, 3.945726038035061*^9},
 CellLabel->
  "During evaluation of \
In[135]:=",ExpressionUUID->"7c109686-008a-4cc4-8a97-8cf2920fe2f5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"First problem: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Interval", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1.0000000000000009`"}], ",", 
        RowBox[{"-", "0.6`"}]}], "}"}], "]"}], ",", 
     RowBox[{"Interval", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1.0000000000000009`"}], ",", 
        RowBox[{"-", "0.6`"}]}], "}"}], "]"}]}], "}"}]}],
  SequenceForm["First problem: ", {
    Interval[{-1.0000000000000009`, -0.6}], 
    Interval[{-1.0000000000000009`, -0.6}]}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.940293206975998*^9, 3.940293244900321*^9}, {
   3.940293299036128*^9, 3.940293328883777*^9}, 3.9402989585981913`*^9, 
   3.9404628594070463`*^9, 3.940463135426927*^9, 3.940788524453206*^9, 
   3.940798024090914*^9, 3.944443330322627*^9, 3.944606827344699*^9, 
   3.944608513298395*^9, 3.944609025263185*^9, 3.945726038037475*^9},
 CellLabel->
  "During evaluation of \
In[135]:=",ExpressionUUID->"44b6f738-42c2-4f2d-8283-9dfa849617b2"]
}, Open  ]],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0, 
     NCache[
      Rational[2, 3], 0.6666666666666666], 0], 
    RectangleBox[{-1.0000000000000002, -1.0000000000000002}, \
{1.0000000000000002, 1.0000000000000002}]}, 
   {RGBColor[1, 0, 0], 
    RectangleBox[{-1.0000000000000009, -1.0000000000000009}, {-0.6, -0.6}], 
    RectangleBox[{-1.0000000000000009, -0.6000000000000005}, \
{-0.6, -0.1999999999999999}], 
    RectangleBox[{-1.0000000000000009, -0.20000000000000023}, \
{-0.6, 0.20000000000000023}], 
    RectangleBox[{-1.0000000000000009, 0.19999999999999968}, \
{-0.6, 0.6000000000000008}], 
    RectangleBox[{-1.0000000000000009, 0.5999999999999999}, \
{-0.6, 1.0000000000000013}], 
    RectangleBox[{-0.6000000000000005, -1.0000000000000009}, \
{-0.1999999999999999, -0.6}], 
    RectangleBox[{-0.6000000000000005, -0.6000000000000005}, \
{-0.1999999999999999, -0.1999999999999999}], 
    RectangleBox[{-0.6000000000000005, -0.20000000000000023}, \
{-0.1999999999999999, 0.20000000000000023}], 
    RectangleBox[{-0.6000000000000005, 0.19999999999999968}, \
{-0.1999999999999999, 0.6000000000000008}], 
    RectangleBox[{-0.6000000000000005, 0.5999999999999999}, \
{-0.1999999999999999, 1.0000000000000013}], 
    RectangleBox[{-0.20000000000000023, -1.0000000000000009}, \
{0.20000000000000023, -0.6}], 
    RectangleBox[{-0.20000000000000023, -0.6000000000000005}, \
{0.20000000000000023, -0.1999999999999999}], 
    RectangleBox[{-0.20000000000000023, -0.20000000000000023}, \
{0.20000000000000023, 0.20000000000000023}], 
    RectangleBox[{-0.20000000000000023, 0.19999999999999968}, \
{0.20000000000000023, 0.6000000000000008}], 
    RectangleBox[{0.19999999999999968, -1.0000000000000009}, \
{0.6000000000000008, -0.6}], 
    RectangleBox[{0.19999999999999968, -0.6000000000000005}, \
{0.6000000000000008, -0.1999999999999999}], 
    RectangleBox[{0.19999999999999968, -0.20000000000000023}, \
{0.6000000000000008, 0.20000000000000023}], 
    RectangleBox[{0.5999999999999999, -1.0000000000000009}, \
{1.0000000000000013, -0.6}], 
    RectangleBox[{0.5999999999999999, -0.6000000000000005}, \
{1.0000000000000013, -0.1999999999999999}]}},
  AlignmentPoint->Center,
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\[Alpha]", HoldForm], TraditionalForm], 
    FormBox[
     TagBox["\[Lambda]", HoldForm], TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->{},
  Background->None,
  BaseStyle->{},
  BaselinePosition->Automatic,
  ColorOutput->Automatic,
  ContentSelectable->Automatic,
  CoordinatesToolOptions:>Automatic,
  DisplayFunction->Identity,
  Epilog->{},
  FormatType:>TraditionalForm,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameStyle->{},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->{},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageMargins->0.,
  ImagePadding->All,
  ImageSize->Automatic,
  ImageSizeRaw->Automatic,
  LabelStyle->{},
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "MessagesHead" -> ListPlot, "DownsampleWindow" -> None, 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentPoint", 
    "HighlightStyle" -> Automatic, "MessagesHead" -> ListPlot, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotLabel->None,
  PlotRange->{{-1.0000000000000002`, 
   1.0000000000000002`}, {-1.0000000000000002`, 1.0000000000000002`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  PlotRegion->Automatic,
  PreserveImageOptions->Automatic,
  Prolog->{},
  RotateLabel->True,
  Ticks->{Automatic, Automatic},
  TicksStyle->{}]], "Output",
 CellChangeTimes->{{3.940293207081119*^9, 3.940293245013316*^9}, {
   3.940293299147339*^9, 3.940293328999516*^9}, 3.940298958693571*^9, 
   3.940462859547385*^9, 3.940463135546014*^9, 3.940788524555975*^9, 
   3.940798024160632*^9, 3.944443330558846*^9, 3.9446068275655622`*^9, 
   3.944608513623563*^9, 3.9446090255111313`*^9, 3.945726038344449*^9},
 CellLabel->
  "Out[135]=",ExpressionUUID->"1f35f714-fbbe-405e-80a7-9bf7c5c4ee23"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Another", " ", 
     RowBox[{"example", ":", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
        "green", " ", "is", " ", "all", " ", "rectangles", " ", "where", " ", 
         "we", " ", "can", " ", "prove", " ", "\[Alpha]"}], " ", "+", " ", 
        "\[Lambda]", " ", "+", " ", "2.1"}], " ", ">", " ", "0"}]}]}], ",", 
    " ", 
    RowBox[{
     RowBox[{
     "which", " ", "is", " ", "everywhere", " ", "since", " ", "\[Alpha]"}], 
     " ", "\[GreaterEqual]", " ", 
     RowBox[{
      RowBox[{"-", "1"}], " ", "and", " ", "\[Lambda]"}], " ", 
     "\[GreaterEqual]", " ", 
     RowBox[{"-", "1."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"UniformGridPositive2DwithPicture", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Lambda]"}], "}"}], "|->", 
     RowBox[{"\[Alpha]", "+", "\[Lambda]", "+", "2.1"}]}], ",", 
    RowBox[{"Interval", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1.0"}], ",", "1.0"}], "}"}], "]"}], ",", "5", ",", 
    RowBox[{"Interval", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1.0"}], ",", "1.0"}], "}"}], "]"}], ",", "5"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.940293200313514*^9, 3.94029320360511*^9}, 
   3.940788500621202*^9, {3.940788740868916*^9, 3.940788771501569*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"b2cb5610-8b4d-4932-965c-47e70795ea2b"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Problems: \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" in \"\>", "\[InvisibleSpace]", "0.008058`", 
   "\[InvisibleSpace]", "\<\"s.\"\>"}],
  SequenceForm["Problems: ", 0, " in ", 0.008058, "s."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.940293026184465*^9, {3.9402931663196993`*^9, 3.9402932282158422`*^9}, 
   3.940293334982167*^9, 3.940298960568354*^9, 3.940462861513558*^9, 
   3.940463137414228*^9, 3.940788576149302*^9, 3.940788939714662*^9, 
   3.944443330610141*^9, 3.944606827648589*^9, 3.944608513715262*^9, 
   3.944609025588251*^9, 3.945726038438943*^9},
 CellLabel->
  "During evaluation of \
In[136]:=",ExpressionUUID->"4f06f40c-7d5e-411b-b3da-6c9804213420"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Success on \"\>", "\[InvisibleSpace]", 
   RowBox[{"Rectangle", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1.0000000000000002`"}], ",", 
       RowBox[{"-", "1.0000000000000002`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.0000000000000002`", ",", "1.0000000000000002`"}], "}"}]}], 
    "]"}]}],
  SequenceForm["Success on ", 
   Rectangle[{-1.0000000000000002`, -1.0000000000000002`}, {
    1.0000000000000002`, 1.0000000000000002`}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.940293026184465*^9, {3.9402931663196993`*^9, 3.9402932282158422`*^9}, 
   3.940293334982167*^9, 3.940298960568354*^9, 3.940462861513558*^9, 
   3.940463137414228*^9, 3.940788576149302*^9, 3.940788939714662*^9, 
   3.944443330610141*^9, 3.944606827648589*^9, 3.944608513715262*^9, 
   3.944609025588251*^9, 3.945726038440748*^9},
 CellLabel->
  "During evaluation of \
In[136]:=",ExpressionUUID->"035fbd46-d210-4b28-b46c-58f234147969"]
}, Open  ]],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0, 
     NCache[
      Rational[2, 3], 0.6666666666666666], 0], 
    RectangleBox[{-1.0000000000000002, -1.0000000000000002}, \
{1.0000000000000002, 1.0000000000000002}]}, 
   {RGBColor[1, 0, 0]}},
  AlignmentPoint->Center,
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\[Alpha]", HoldForm], TraditionalForm], 
    FormBox[
     TagBox["\[Lambda]", HoldForm], TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->{},
  Background->None,
  BaseStyle->{},
  BaselinePosition->Automatic,
  ColorOutput->Automatic,
  ContentSelectable->Automatic,
  CoordinatesToolOptions:>Automatic,
  DisplayFunction->Identity,
  Epilog->{},
  FormatType:>TraditionalForm,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameStyle->{},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->{},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageMargins->0.,
  ImagePadding->All,
  ImageSize->Automatic,
  ImageSizeRaw->Automatic,
  LabelStyle->{},
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "MessagesHead" -> ListPlot, "DownsampleWindow" -> None, 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentPoint", 
    "HighlightStyle" -> Automatic, "MessagesHead" -> ListPlot, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotLabel->None,
  PlotRange->{{-1.0000000000000002`, 
   1.0000000000000002`}, {-1.0000000000000002`, 1.0000000000000002`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  PlotRegion->Automatic,
  PreserveImageOptions->Automatic,
  Prolog->{},
  RotateLabel->True,
  Ticks->{Automatic, Automatic},
  TicksStyle->{}]], "Output",
 CellChangeTimes->{
  3.940293026280504*^9, {3.9402931664391603`*^9, 3.940293228266613*^9}, 
   3.940293335042323*^9, 3.940298960656309*^9, 3.940462861577338*^9, 
   3.940463137507077*^9, 3.940788576263583*^9, 3.9407889397915277`*^9, 
   3.944443330704682*^9, 3.944606827723774*^9, 3.944608513778656*^9, 
   3.944609025720261*^9, 3.9457260385043783`*^9},
 CellLabel->
  "Out[136]=",ExpressionUUID->"74eca4c2-670a-4e4b-a039-841cee6920e0"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["General Interval Arithmetic Commands", "Section",
 CellChangeTimes->{{3.895790217989017*^9, 3.8957902523186893`*^9}, {
   3.900798788226893*^9, 3.900798789626908*^9}, 3.9407960187384787`*^9, {
   3.944606963344421*^9, 3.944606964392147*^9}, {3.944607814573711*^9, 
   3.944607815741502*^9}},ExpressionUUID->"5b2223a2-e881-4b91-b179-\
78afa8f5e26d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pointInterval", "[", "r_Real", "]"}], ":=", 
  RowBox[{"Interval", "[", "r", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pointInterval", "[", "r_Integer", "]"}], ":=", 
  RowBox[{"Interval", "[", "r", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pI", "=", "pointInterval"}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.914114568659185*^9, 3.914114573340723*^9}, {
  3.914461359823143*^9, 3.914461370894915*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"f874e2c0-36b0-42ec-822e-7cdcdc534eca"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelEvaluate", "[", 
  RowBox[{"Off", "[", 
   RowBox[{"Power", "::", "infy"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.914470294255316*^9, 3.914470294259115*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"f2ba15c1-7ca8-49e1-8876-06bbb3144b27"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"Null", ",", "Null", ",", "Null", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.944443330768945*^9, 3.94460682779042*^9, 
  3.9446085140344687`*^9, 3.944609026003138*^9, 3.945726038760704*^9},
 CellLabel->
  "Out[140]=",ExpressionUUID->"4cc236a9-7c8f-4ca5-809a-d4f7263519ef"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"General", "::", "munfl"}], " ", "is", " ", "a", " ", "message", 
     " ", "that", " ", "displays", " ", "when", " ", "a", " ", "floating", 
     " ", "point", " ", "calculation", " ", 
     RowBox[{"underflows", ".", " ", "This"}], " ", "is", " ", "a", " ", 
     "slight", " ", "loss", " ", "of", " ", "precision"}], ",", " ", 
    RowBox[{
    "but", " ", "it", " ", "still", " ", "produces", " ", "valid", " ", 
     "intervals", " ", "if", " ", "given", " ", "valid", " ", "intervals", 
     " ", 
     RowBox[{"input", ".", " ", 
      RowBox[{"(", "assuming", ")"}]}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"AllowUnderflow", "[", "e_", "]"}], ":=", 
    RowBox[{"Quiet", "[", 
     RowBox[{"e", ",", 
      RowBox[{"{", 
       RowBox[{"General", "::", "munfl"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"Off", "[", 
    RowBox[{"General", "::", "munfl"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"SetAttributes", "[", 
    RowBox[{"AllowUnderflow", ",", 
     RowBox[{"{", "HoldAll", "}"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"AllowUnderflow", "[", 
    RowBox[{"1.2", "*", 
     RowBox[{"10", "^", 
      RowBox[{"-", "308"}]}], "*", "0.0005"}], "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.902622624043833*^9, 3.902622798349763*^9}, {
  3.902622889313232*^9, 3.902622890440974*^9}, {3.914287938075141*^9, 
  3.914287939168111*^9}, {3.944607562447343*^9, 3.944607567339774*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"fbab152c-fc41-425c-983d-53ebc764df5b"],

Cell[BoxData["6.`*^-312"], "Output",
 CellChangeTimes->{{3.902622714020256*^9, 3.902622730749456*^9}, {
   3.90262276849687*^9, 3.902622798606429*^9}, 3.902622890796324*^9, 
   3.902787176909471*^9, 3.902960268620932*^9, 3.903133422500659*^9, 
   3.903134586650569*^9, 3.903145747884427*^9, 3.903146015820943*^9, 
   3.903147479575116*^9, 3.9034798136213093`*^9, 3.903480534102262*^9, 
   3.9036528624986677`*^9, 3.903661010487479*^9, 3.903827142404714*^9, 
   3.903996944451722*^9, 3.904170459712078*^9, 3.904176289304616*^9, 
   3.904606721611984*^9, 3.904780861669622*^9, 3.905118090063847*^9, 
   3.90520511907571*^9, 3.905381744728277*^9, 3.905551009740427*^9, 
   3.905569542303886*^9, 3.90580961427591*^9, 3.905982484723195*^9, 
   3.905988902023703*^9, 3.905989325847117*^9, 3.906154936693943*^9, 
   3.9064146188679156`*^9, 3.906414912572919*^9, 3.9064162366076393`*^9, 
   3.906587197138727*^9, 3.906594536871151*^9, 3.906761623195254*^9, 
   3.907018953004261*^9, 3.907366028637547*^9, 3.907623886260648*^9, 
   3.907797403198535*^9, 3.907969271526764*^9, 3.907977421295594*^9, 
   3.908404248673318*^9, 3.908578065659271*^9, 3.908836550637906*^9, 
   3.9091725392214403`*^9, 3.909190562617494*^9, 3.9097084626477757`*^9, 
   3.909873844726845*^9, 3.910219634266573*^9, 3.910220408129801*^9, 
   3.910393168953166*^9, 3.910651758150007*^9, 3.910655126211287*^9, 
   3.911263690391938*^9, 3.911690227266759*^9, 3.911953096043007*^9, 
   3.912126451187798*^9, 3.9121321115809393`*^9, 3.912640649465979*^9, 
   3.912899375898752*^9, 3.913159384156809*^9, 3.91316424816334*^9, 
   3.913164810512851*^9, 3.913165147224731*^9, 3.913166392814269*^9, 
   3.913168575130971*^9, 3.913169640532542*^9, 3.913240599948296*^9, 
   3.913494741532373*^9, 3.913498188011781*^9, 3.913498658832979*^9, 
   3.913511276519255*^9, 3.913659316345042*^9, 3.9138681674210663`*^9, 
   3.913921477166294*^9, 3.914108997044468*^9, 3.914114492819178*^9, 
   3.914114654817036*^9, 3.914284129483127*^9, 3.914453901337307*^9, 
   3.914455103541994*^9, 3.914455400356167*^9, 3.9144555818713617`*^9, 
   3.914455838400259*^9, 3.91445618469242*^9, 3.914459581811383*^9, 
   3.914470312465358*^9, 3.91447035835014*^9, 3.914626132358971*^9, 
   3.914885132135298*^9, 3.915144534792589*^9, 3.915230834033908*^9, 
   3.915489789495503*^9, 3.915671433334414*^9, 3.91584159691772*^9, 
   3.916100499010213*^9, 3.916267621422696*^9, 3.9164415066909733`*^9, 
   3.916699789332467*^9, 3.9167045294625998`*^9, 3.916959526933979*^9, 
   3.916970933908585*^9, 3.917045368985815*^9, 3.917307257362876*^9, 
   3.917477601182341*^9, 3.9174777013808203`*^9, 3.9174796742914333`*^9, 
   3.917649996775394*^9, 3.917909450841256*^9, 3.9179190955527277`*^9, 
   3.918083299071301*^9, 3.918255230646868*^9, 3.918514517295561*^9, 
   3.918515645398308*^9, 3.918687371561354*^9, 3.918689030470203*^9, 
   3.918860395875274*^9, 3.918872604616644*^9, 3.9191150732613583`*^9, 
   3.919298933097987*^9, 3.920076175257461*^9, 3.920329541287444*^9, 
   3.920935288692868*^9, 3.921167475385069*^9, 3.921278969355217*^9, 
   3.9214305955470257`*^9, 3.921534822001993*^9, 3.921879676351142*^9, 
   3.92213595399292*^9, 3.922138270809752*^9, 3.922458282406116*^9, 
   3.924472497243435*^9, 3.924645939838196*^9, 3.924905055904716*^9, 
   3.926372568266487*^9, 3.927236101589443*^9, 3.9272451542055473`*^9, 
   3.9274080943119583`*^9, 3.9275819819068832`*^9, 3.927667625592082*^9, 
   3.927842031201437*^9, 3.92819191007669*^9, 3.928200541483558*^9, 
   3.928445415013502*^9, 3.928715584829632*^9, 3.929068812671915*^9, 
   3.9295703067358108`*^9, 3.930789815963165*^9, 3.9336033081588373`*^9, 
   3.935511714152808*^9, 3.936290880191074*^9, 3.936464119654826*^9, 
   3.9364677835849*^9, 3.936467823832169*^9, 3.936627590473*^9, 
   3.936827411507121*^9, 3.937000665165902*^9, 3.937004739334129*^9, 
   3.937258883623496*^9, 3.937439436434557*^9, 3.937604657114369*^9, 
   3.938036923421479*^9, 3.938212810868697*^9, 3.9382129976265097`*^9, 
   3.938641878300055*^9, 3.938815025110152*^9, 3.940028903772212*^9, 
   3.940039208656436*^9, 3.940288649349203*^9, 3.940300928017044*^9, 
   3.940301151534119*^9, 3.940459760515153*^9, 3.940460793076715*^9, 
   3.940639856938195*^9, 3.940785270557762*^9, 3.94106551128178*^9, 
   3.9410709378155937`*^9, 3.941304536484376*^9, 3.943924986905135*^9, 
   3.94392786345394*^9, 3.944438245090452*^9, 3.9444385003233843`*^9, 
   3.944442985702662*^9, {3.94444331528388*^9, 3.9444433308014383`*^9}, {
   3.9446068071833553`*^9, 3.944606827815711*^9}, {3.944607564910008*^9, 
   3.9446075743032427`*^9}, 3.944608013289343*^9, 3.944608514071693*^9, {
   3.944609014489832*^9, 3.944609026042268*^9}, 3.945723025976053*^9, 
   3.945723915827141*^9, 3.94572418911895*^9, {3.94572602313695*^9, 
   3.945726038794043*^9}, 3.949358451192766*^9, 3.949360277942657*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"0160215e-f700-4937-823c-4273558ee637"]
}, Open  ]],

Cell["\<\
Throughout the interval arithmetic definitions, we use helpers to keep the \
intervals narrow:\
\>", "Text",
 CellChangeTimes->{
  3.944607522713189*^9},ExpressionUUID->"92eb49c3-05e8-44b6-a649-\
3caeaf8e80b8"],

Cell[TextData[StyleBox["monotoneFuncInterval assumes that the given function \
is increasing everywhere (or decreasing everywhere), so it can just be \
evaluated at the endpoints.", "ItemParagraph"]], "Item",
 CellChangeTimes->{
  3.944607344423275*^9, {3.944607492999167*^9, 
   3.944607494195595*^9}},ExpressionUUID->"d9b23d74-47da-46b4-bcea-\
8819b091eced"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["bimonotoneFuncInterval assumes there is some \
parameter v such that the function f(z) is increasing for z < v and \
decreasing for z > v (or vice versa). Then only the endpoints need to be \
evaluated, except when the interval of z contains v, at which point f(v) \
needs to be evaluated as well.", "ItemParagraph"]], "Item",
 CellChangeTimes->{{3.944607344423275*^9, 
  3.944607362638435*^9}},ExpressionUUID->"af733051-fe0f-419f-b4d2-\
e35818bf7432"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Take", " ", "f", " ", "on", " ", "the", " ", "values", " ", "v"}], ",", 
    " ", 
    RowBox[{
    "then", " ", "find", " ", "the", " ", "smallest", " ", "interval", " ", 
     "containing", " ", "them", " ", 
     RowBox[{"all", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"intervalContainingPoints", "[", "a_", "]"}], ":=", 
    RowBox[{"Interval", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Min", "@@", 
        RowBox[{"(", 
         RowBox[{"Min", "/@", "a"}], ")"}]}], ",", 
       RowBox[{"Max", "@@", 
        RowBox[{"(", 
         RowBox[{"Max", "/@", "a"}], ")"}]}]}], "}"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"monotoneFuncIntervalPoints", "[", 
     RowBox[{"f_", ",", "v_"}], "]"}], ":=", 
    RowBox[{"intervalContainingPoints", "[", 
     RowBox[{"f", "/@", 
      RowBox[{"Interval", "/@", "v"}]}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Assume", " ", "f", " ", "is", " ", "either", " ", "increasing", " ", 
     "everywhere", " ", "or", " ", "decreasing", " ", 
     RowBox[{"everwhere", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"monotoneFuncInterval", "[", 
     RowBox[{"f_", ",", "z_Interval"}], "]"}], ":=", 
    RowBox[{"AllowUnderflow", "@", 
     RowBox[{"monotoneFuncIntervalPoints", "[", 
      RowBox[{"f", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Min", "@", "z"}], ",", 
         RowBox[{"Max", "@", "z"}]}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Assume", " ", 
      RowBox[{"(", 
       RowBox[{"weaker", " ", "condition", " ", "than", " ", "convex"}], 
       ")"}]}], ":", " ", 
     RowBox[{
      RowBox[{"f", " ", "is", " ", "increasing", " ", "for", " ", "z"}], "<", 
      
      RowBox[{"v", " ", "and", " ", "decreasing", " ", "for", " ", "z"}], ">", 
      RowBox[{"v", ".", " ", 
       RowBox[{"(", 
        RowBox[{"or", " ", 
         RowBox[{"resp", ".", " ", "decreasing"}], " ", "and", " ", 
         "increasing"}], ")"}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bimonotoneFuncInterval", "[", 
     RowBox[{"f_", ",", "z_Interval", ",", "v_"}], "]"}], ":=", 
    RowBox[{"AllowUnderflow", "@", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"m", "=", 
          RowBox[{"Min", "[", "z", "]"}]}], ",", 
         RowBox[{"M", "=", 
          RowBox[{"Max", "[", "z", "]"}]}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"m", "<", "v"}], "&&", 
          RowBox[{"v", "<", "M"}]}], ",", 
         RowBox[{"monotoneFuncIntervalPoints", "[", 
          RowBox[{"f", ",", 
           RowBox[{"{", 
            RowBox[{"v", ",", "m", ",", "M"}], "}"}]}], "]"}], ",", 
         RowBox[{"monotoneFuncIntervalPoints", "[", 
          RowBox[{"f", ",", 
           RowBox[{"{", 
            RowBox[{"m", ",", "M"}], "}"}]}], "]"}]}], "]"}]}], 
      "]"}]}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.895790228708008*^9, 3.895790244232885*^9}, {
   3.897005722924109*^9, 3.89700575639961*^9}, {3.8970063360861197`*^9, 
   3.897006340960213*^9}, {3.897346073112348*^9, 3.8973461006264544`*^9}, {
   3.90262281778882*^9, 3.902622880595142*^9}, 3.903145965142765*^9, {
   3.905991595520095*^9, 3.905991602189678*^9}, {3.940463934968899*^9, 
   3.9404639638086967`*^9}, 3.944609158899104*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"0d276016-5bf2-4b33-acfa-eb93b9ab730a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Multiply intervals (treating 0 correctly)", "Section",
 CellChangeTimes->{{3.9446079436461782`*^9, 
  3.944607952333467*^9}},ExpressionUUID->"c0d8e93b-2b7f-4958-bb9b-\
6eff15f2d893"],

Cell["\<\
We work under the assumption that an exact \[OpenCurlyDoubleQuote]0\
\[CloseCurlyDoubleQuote] is an exact \[OpenCurlyDoubleQuote]0\
\[CloseCurlyDoubleQuote], so multiplying it by any floating point is still an \
exact \[OpenCurlyDoubleQuote]0\[CloseCurlyDoubleQuote]. This differs from the \
default Mathematica interval behavior, where multiplying a floating point \
interval by an exact \[OpenCurlyDoubleQuote]0\[CloseCurlyDoubleQuote] gives a \
interval strictly containing floating point \[OpenCurlyDoubleQuote]0.0\
\[CloseCurlyDoubleQuote].\
\>", "Text",
 CellChangeTimes->{{3.9404643191522627`*^9, 
  3.940464395069812*^9}},ExpressionUUID->"0c2d8ff5-b17f-4c38-b9fb-\
ba23d5e3257a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"0", "*", 
  RowBox[{"Interval", "[", 
   RowBox[{"{", 
    RowBox[{"0.0", ",", "0.0"}], "}"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.940464376584785*^9, 3.940464382295326*^9}},
 CellLabel->
  "In[149]:=",ExpressionUUID->"654387b7-ba37-40d3-aa1f-21187fc64976"],

Cell[BoxData[
 RowBox[{"Interval", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", "2.2250738585072014`*^-308"}], ",", 
    "2.2250738585072014`*^-308"}], "}"}], "]"}]], "Output",
 CellChangeTimes->{3.940464382827353*^9, 3.944443331691063*^9, 
  3.944606828719508*^9, 3.944608514128705*^9, 3.944609026089457*^9, 
  3.945726038834071*^9},
 CellLabel->
  "Out[149]=",ExpressionUUID->"7ec4a176-350b-4b98-85d0-072fb5967b47"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"Clear", "[", "multiplyByZero", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"multiplyByZero", "[", 
   RowBox[{"b_Integer", "|", "b_Real", "|", "b_Rational"}], "]"}], ":=", 
  "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"multiplyByZero", "[", "b_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"RealValuedNumericQ", "[", "b", "]"}], ",", "0", ",", 
    RowBox[{"multiplyByZeroIndeterminate", "[", "b", "]"}]}], 
   "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.914462336470195*^9, 3.914462404360385*^9}, {
  3.914462792676227*^9, 3.9144627966319513`*^9}, {3.914897506003403*^9, 
  3.914897511000265*^9}, {3.914897588655025*^9, 3.914897634093315*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"1dbebf2b-00f2-4fbe-bf8d-adccd53a6c65"],

Cell[BoxData[
 RowBox[{
  RowBox[{"zeroOut", "[", "b_Interval", "]"}], ":=", 
  RowBox[{
   RowBox[{"multiplyByZero", "[", 
    RowBox[{"Min", "@", "b"}], "]"}], "+", 
   RowBox[{"multiplyByZero", "[", 
    RowBox[{"Max", "@", "b"}], "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.914462559603459*^9, 3.9144625815207367`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"de931f20-9a45-478c-92b6-3774dd035c53"],

Cell[BoxData[{
 RowBox[{"Clear", "[", "multiplyInterval", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"multiply", "[", 
   RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{"a", "*", "b"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"multiplyInterval", "[", 
    RowBox[{"a_Interval", ",", "b_Interval"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Min", "@", "a"}], "===", "0"}], ",", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Max", "@", "a"}], "===", "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Interval", "[", 
        RowBox[{"zeroOut", "[", "b", "]"}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"intervalContainingPoints", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"zeroOut", "[", "b", "]"}], ",", 
          RowBox[{
           RowBox[{"Max", "@", "a"}], "*", 
           RowBox[{"Min", "@", "b"}]}], ",", 
          RowBox[{
           RowBox[{"Max", "@", "a"}], "*", 
           RowBox[{"Max", "@", "b"}]}]}], "}"}], "]"}]}], 
      "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Max", "@", "a"}], "===", "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{"intervalContainingPoints", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"zeroOut", "[", "b", "]"}], ",", 
          RowBox[{
           RowBox[{"Min", "@", "a"}], "*", 
           RowBox[{"Min", "@", "b"}]}], ",", 
          RowBox[{
           RowBox[{"Min", "@", "a"}], "*", 
           RowBox[{"Max", "@", "b"}]}]}], "}"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"a", "*", "b"}]}], "\[IndentingNewLine]", "]"}]}], 
    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"interval", " ", "and", " ", "non"}], "-", "interval"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"multiplyInterval", "[", 
   RowBox[{"a_Interval", ",", 
    RowBox[{"b_Real", "|", "b_Rational", "|", "b_Integer"}]}], "]"}], ":=", 
  RowBox[{"multiplyInterval", "[", 
   RowBox[{"a", ",", 
    RowBox[{"Interval", "@", "b"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"multiplyInterval", "[", 
    RowBox[{
     RowBox[{"b_Real", "|", "b_Rational", "|", "b_Integer"}], ",", 
     "a_Interval"}], "]"}], ":=", 
   RowBox[{"multiplyInterval", "[", 
    RowBox[{
     RowBox[{"Interval", "@", "b"}], ",", "a"}], "]"}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"non", "-", 
    RowBox[{"intervals", " ", "and", " ", "non"}], "-", "interval"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"multiplyInterval", "[", 
    RowBox[{
     RowBox[{"a_Real", "|", "a_Rational", "|", "a_Integer"}], ",", 
     RowBox[{"b_Real", "|", "b_Rational", "|", "b_Integer"}]}], "]"}], ":=", 
   RowBox[{"Interval", "[", 
    RowBox[{"a", "*", "b"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"multiplyInterval", "[", 
    RowBox[{"a_", ",", "b_Interval"}], "]"}], ":=", 
   RowBox[{"a", "*", "b"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"multiplyInterval", ",", "Orderless"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"multiplySymb", "=", 
   RowBox[{"Inactive", "[", "multiply", "]"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.900805411459112*^9, 3.900805422086808*^9}, {
   3.900805467831901*^9, 3.900805578925936*^9}, {3.900807611787547*^9, 
   3.900807625311982*^9}, {3.900807730732355*^9, 3.9008077409041986`*^9}, {
   3.900808025531022*^9, 3.900808029420329*^9}, {3.905992380948123*^9, 
   3.905992387832363*^9}, {3.907028343565946*^9, 3.907028352369932*^9}, {
   3.914286979830374*^9, 3.9142870796787663`*^9}, {3.914462234781335*^9, 
   3.914462243106309*^9}, {3.914462487428029*^9, 3.914462646240037*^9}, {
   3.914462681688531*^9, 3.914462688313734*^9}, {3.914627452901119*^9, 
   3.9146274768136663`*^9}, 3.914897116126368*^9, {3.914897201862012*^9, 
   3.914897380329818*^9}, {3.915145501273762*^9, 3.915145513320287*^9}, 
   3.91514563309359*^9, {3.915145838765923*^9, 3.91514585050585*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"303ee2b9-7f12-42fa-82e8-985229f88705"],

Cell[CellGroupData[{

Cell["Examples and testing", "Subsubsection",
 CellChangeTimes->{{3.940796115857677*^9, 
  3.9407961204371443`*^9}},ExpressionUUID->"da3d94f6-7050-4b33-8ce5-\
28de8ebda3f7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"multiplyByZero", "[", "7", "]"}], "\[IndentingNewLine]", 
 RowBox[{"multiplyByZero", "[", "2.0", "]"}], "\[IndentingNewLine]", 
 RowBox[{"multiplyByZero", "[", 
  RowBox[{"2", "/", "3"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"multiplyByZero", "[", 
  RowBox[{"Log", "[", "2", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"multiplyByZero", "[", "Infinity", "]"}], "\[IndentingNewLine]", 
 RowBox[{"multiplyByZero", "[", "Indeterminate", "]"}], "\[IndentingNewLine]", 
 RowBox[{"multiplyByZero", "[", "unknownFunction", "]"}]}], "Input",
 CellChangeTimes->{{3.914462421790678*^9, 3.914462439872386*^9}, {
  3.914897638014508*^9, 3.914897654335082*^9}},
 CellLabel->
  "In[163]:=",ExpressionUUID->"61d2aecb-efc4-4b33-8c1e-32828594c740"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.9144624401679077`*^9, {3.91489763597104*^9, 3.914897654718986*^9}, 
   3.940464284220886*^9, 3.940796173965775*^9, 3.9444433317416487`*^9, 
   3.9446068287654138`*^9, 3.944608514218668*^9, 3.944609026191372*^9, 
   3.9457260389234943`*^9},
 CellLabel->
  "Out[163]=",ExpressionUUID->"23509023-c77a-4324-851b-a71bdcc2700b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.9144624401679077`*^9, {3.91489763597104*^9, 3.914897654718986*^9}, 
   3.940464284220886*^9, 3.940796173965775*^9, 3.9444433317416487`*^9, 
   3.9446068287654138`*^9, 3.944608514218668*^9, 3.944609026191372*^9, 
   3.945726038927538*^9},
 CellLabel->
  "Out[164]=",ExpressionUUID->"e44dbefc-87f0-44ea-a1da-188be0813748"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.9144624401679077`*^9, {3.91489763597104*^9, 3.914897654718986*^9}, 
   3.940464284220886*^9, 3.940796173965775*^9, 3.9444433317416487`*^9, 
   3.9446068287654138`*^9, 3.944608514218668*^9, 3.944609026191372*^9, 
   3.945726038931576*^9},
 CellLabel->
  "Out[165]=",ExpressionUUID->"270604c1-5589-4d79-a8b2-d1873655900b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.9144624401679077`*^9, {3.91489763597104*^9, 3.914897654718986*^9}, 
   3.940464284220886*^9, 3.940796173965775*^9, 3.9444433317416487`*^9, 
   3.9446068287654138`*^9, 3.944608514218668*^9, 3.944609026191372*^9, 
   3.945726038935519*^9},
 CellLabel->
  "Out[166]=",ExpressionUUID->"58aae1d1-23cf-4153-bfc8-8cc422b400e8"],

Cell[BoxData[
 RowBox[{"multiplyByZeroIndeterminate", "[", "\[Infinity]", "]"}]], "Output",
 CellChangeTimes->{
  3.9144624401679077`*^9, {3.91489763597104*^9, 3.914897654718986*^9}, 
   3.940464284220886*^9, 3.940796173965775*^9, 3.9444433317416487`*^9, 
   3.9446068287654138`*^9, 3.944608514218668*^9, 3.944609026191372*^9, 
   3.945726038939248*^9},
 CellLabel->
  "Out[167]=",ExpressionUUID->"58ed449c-6a90-4782-9c2e-5d6ad21925e7"],

Cell[BoxData[
 RowBox[{"multiplyByZeroIndeterminate", "[", "Indeterminate", "]"}]], "Output",\

 CellChangeTimes->{
  3.9144624401679077`*^9, {3.91489763597104*^9, 3.914897654718986*^9}, 
   3.940464284220886*^9, 3.940796173965775*^9, 3.9444433317416487`*^9, 
   3.9446068287654138`*^9, 3.944608514218668*^9, 3.944609026191372*^9, 
   3.9457260389601917`*^9},
 CellLabel->
  "Out[168]=",ExpressionUUID->"ce888580-2b26-42ce-abb4-8135d0846b90"],

Cell[BoxData[
 RowBox[{"multiplyByZeroIndeterminate", "[", "unknownFunction", 
  "]"}]], "Output",
 CellChangeTimes->{
  3.9144624401679077`*^9, {3.91489763597104*^9, 3.914897654718986*^9}, 
   3.940464284220886*^9, 3.940796173965775*^9, 3.9444433317416487`*^9, 
   3.9446068287654138`*^9, 3.944608514218668*^9, 3.944609026191372*^9, 
   3.945726038963616*^9},
 CellLabel->
  "Out[169]=",ExpressionUUID->"9c8d2c6c-9a17-49f6-91d2-3c3dd1050bbe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"multiplyInterval", "[", 
  RowBox[{
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "5"}], "}"}], "]"}], ",", 
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3"}], "}"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"multiplyInterval", "[", 
  RowBox[{
   RowBox[{"pI", "@", "0"}], ",", 
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3"}], "}"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"multiplyInterval", "[", 
  RowBox[{"0", ",", 
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3"}], "}"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"multiplyInterval", "[", 
  RowBox[{"0", ",", 
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{"2.0", ",", "3.0"}], "}"}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"multiplyInterval", "[", 
  RowBox[{
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "3"}], "}"}], "]"}], ",", 
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3"}], "}"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"multiplyInterval", "[", 
  RowBox[{
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "3"}], ",", "0"}], "}"}], "]"}], ",", 
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3"}], "}"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"multiplyInterval", "[", 
  RowBox[{
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "3"}], "}"}], "]"}], ",", 
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "2"}], ",", "3"}], "}"}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"multiplyInterval", "[", 
  RowBox[{
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "3"}], ",", "0"}], "}"}], "]"}], ",", 
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "2"}], ",", "3"}], "}"}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"multiplyInterval", "[", 
  RowBox[{"x", ",", 
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3"}], "}"}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.91446266066998*^9, 3.914462725761388*^9}, {
  3.914897387439489*^9, 3.9148974017341747`*^9}},
 CellLabel->
  "In[170]:=",ExpressionUUID->"bb2f9dc0-a602-4f08-bd2b-84a44c734d2e"],

Cell[BoxData[
 RowBox[{"Interval", "[", 
  RowBox[{"{", 
   RowBox[{"4", ",", "15"}], "}"}], "]"}]], "Output",
 CellChangeTimes->{{3.914462667861755*^9, 3.914462726498252*^9}, 
   3.914470436526843*^9, {3.914897352904557*^9, 3.9148974020617027`*^9}, 
   3.915145854401337*^9, 3.940464304606698*^9, 3.940796171249392*^9, 
   3.944443331784743*^9, 3.944606828804061*^9, 3.94460851425953*^9, 
   3.944609026241599*^9, 3.945726039024066*^9},
 CellLabel->
  "Out[170]=",ExpressionUUID->"039b0545-be58-4e22-80a9-ef41d8a2949e"],

Cell[BoxData[
 RowBox[{"Interval", "[", 
  RowBox[{"{", 
   RowBox[{"0", ",", "0"}], "}"}], "]"}]], "Output",
 CellChangeTimes->{{3.914462667861755*^9, 3.914462726498252*^9}, 
   3.914470436526843*^9, {3.914897352904557*^9, 3.9148974020617027`*^9}, 
   3.915145854401337*^9, 3.940464304606698*^9, 3.940796171249392*^9, 
   3.944443331784743*^9, 3.944606828804061*^9, 3.94460851425953*^9, 
   3.944609026241599*^9, 3.9457260390279417`*^9},
 CellLabel->
  "Out[171]=",ExpressionUUID->"29037335-51e6-4230-a101-15700d7e1eb8"],

Cell[BoxData[
 RowBox[{"Interval", "[", 
  RowBox[{"{", 
   RowBox[{"0", ",", "0"}], "}"}], "]"}]], "Output",
 CellChangeTimes->{{3.914462667861755*^9, 3.914462726498252*^9}, 
   3.914470436526843*^9, {3.914897352904557*^9, 3.9148974020617027`*^9}, 
   3.915145854401337*^9, 3.940464304606698*^9, 3.940796171249392*^9, 
   3.944443331784743*^9, 3.944606828804061*^9, 3.94460851425953*^9, 
   3.944609026241599*^9, 3.9457260390329933`*^9},
 CellLabel->
  "Out[172]=",ExpressionUUID->"1965d9d9-f413-4127-a310-7ac4ffb28170"],

Cell[BoxData[
 RowBox[{"Interval", "[", 
  RowBox[{"{", 
   RowBox[{"0", ",", "0"}], "}"}], "]"}]], "Output",
 CellChangeTimes->{{3.914462667861755*^9, 3.914462726498252*^9}, 
   3.914470436526843*^9, {3.914897352904557*^9, 3.9148974020617027`*^9}, 
   3.915145854401337*^9, 3.940464304606698*^9, 3.940796171249392*^9, 
   3.944443331784743*^9, 3.944606828804061*^9, 3.94460851425953*^9, 
   3.944609026241599*^9, 3.945726039037333*^9},
 CellLabel->
  "Out[173]=",ExpressionUUID->"2b5a40f4-9dd5-4b67-95f4-c4d639e5b066"],

Cell[BoxData[
 RowBox[{"Interval", "[", 
  RowBox[{"{", 
   RowBox[{"0", ",", "9"}], "}"}], "]"}]], "Output",
 CellChangeTimes->{{3.914462667861755*^9, 3.914462726498252*^9}, 
   3.914470436526843*^9, {3.914897352904557*^9, 3.9148974020617027`*^9}, 
   3.915145854401337*^9, 3.940464304606698*^9, 3.940796171249392*^9, 
   3.944443331784743*^9, 3.944606828804061*^9, 3.94460851425953*^9, 
   3.944609026241599*^9, 3.945726039040202*^9},
 CellLabel->
  "Out[174]=",ExpressionUUID->"56c96936-2029-42b5-a41e-f07e52d5782a"],

Cell[BoxData[
 RowBox[{"Interval", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", "9"}], ",", "0"}], "}"}], "]"}]], "Output",
 CellChangeTimes->{{3.914462667861755*^9, 3.914462726498252*^9}, 
   3.914470436526843*^9, {3.914897352904557*^9, 3.9148974020617027`*^9}, 
   3.915145854401337*^9, 3.940464304606698*^9, 3.940796171249392*^9, 
   3.944443331784743*^9, 3.944606828804061*^9, 3.94460851425953*^9, 
   3.944609026241599*^9, 3.945726039042313*^9},
 CellLabel->
  "Out[175]=",ExpressionUUID->"262d9289-b32d-40cf-b8d0-56e1ab9c11fc"],

Cell[BoxData[
 RowBox[{"Interval", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", "6"}], ",", "9"}], "}"}], "]"}]], "Output",
 CellChangeTimes->{{3.914462667861755*^9, 3.914462726498252*^9}, 
   3.914470436526843*^9, {3.914897352904557*^9, 3.9148974020617027`*^9}, 
   3.915145854401337*^9, 3.940464304606698*^9, 3.940796171249392*^9, 
   3.944443331784743*^9, 3.944606828804061*^9, 3.94460851425953*^9, 
   3.944609026241599*^9, 3.945726039044014*^9},
 CellLabel->
  "Out[176]=",ExpressionUUID->"e64d59df-6118-47c2-953b-bbb0efbe26e5"],

Cell[BoxData[
 RowBox[{"Interval", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", "9"}], ",", "6"}], "}"}], "]"}]], "Output",
 CellChangeTimes->{{3.914462667861755*^9, 3.914462726498252*^9}, 
   3.914470436526843*^9, {3.914897352904557*^9, 3.9148974020617027`*^9}, 
   3.915145854401337*^9, 3.940464304606698*^9, 3.940796171249392*^9, 
   3.944443331784743*^9, 3.944606828804061*^9, 3.94460851425953*^9, 
   3.944609026241599*^9, 3.945726039045785*^9},
 CellLabel->
  "Out[177]=",ExpressionUUID->"216d80fe-dc03-49cc-979c-f147c37c24ae"],

Cell[BoxData[
 RowBox[{"x", " ", 
  RowBox[{"Interval", "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.914462667861755*^9, 3.914462726498252*^9}, 
   3.914470436526843*^9, {3.914897352904557*^9, 3.9148974020617027`*^9}, 
   3.915145854401337*^9, 3.940464304606698*^9, 3.940796171249392*^9, 
   3.944443331784743*^9, 3.944606828804061*^9, 3.94460851425953*^9, 
   3.944609026241599*^9, 3.945726039047853*^9},
 CellLabel->
  "Out[178]=",ExpressionUUID->"5fc0b85d-4540-437a-8d45-d0ec14381538"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Helper Functions for K-XORGAME", "Chapter",
 CellChangeTimes->{{3.900798702957659*^9, 3.900798722151263*^9}, {
  3.90210007113344*^9, 3.902100082196622*^9}, {3.940796034891005*^9, 
  3.940796036189043*^9}, {3.94460699753507*^9, 3.944607002543934*^9}, {
  3.944607772485305*^9, 3.944607774076515*^9}, {3.9446079895691147`*^9, 
  3.944607991928141*^9}, {3.944611629005974*^9, 
  3.944611632219939*^9}},ExpressionUUID->"37e9d9e5-65f2-4e47-9708-\
71455194b27e"],

Cell["\<\
The sections below have the following conventions, where \
\[OpenCurlyDoubleQuote]function\[CloseCurlyDoubleQuote] stands for any of the \
functions considered below -- Q, expProd, nxLog, etc.:
    function[z_]:= symbolic definition
    functionSymb = Inactive[function]
    functionContinuous[z_] := function but patching up a hole (removable \
discontinuity, e.g. (E^x-1)/x at x=0).
    functionInterval[z_] := Evaluating function with interval arithmetic.\
\[LineSeparator]See the examples below. \
\>", "Text",
 CellChangeTimes->{{3.9021001746785917`*^9, 3.9021003194400377`*^9}, {
  3.940464007053205*^9, 3.940464176377728*^9}, {3.940464452312032*^9, 
  3.940464458274127*^9}, {3.944607053204832*^9, 3.94460711384352*^9}, {
  3.944607223225688*^9, 3.94460736857889*^9}, {3.944607497248225*^9, 
  3.9446075207091627`*^9}, {3.9446078241026983`*^9, 3.944607841445555*^9}, {
  3.945723752090056*^9, 
  3.945723753759601*^9}},ExpressionUUID->"94e92dd1-9591-4099-be61-\
83184c9fc829"],

Cell[CellGroupData[{

Cell["The functions Q, Q\[CloseCurlyQuote], and QInverse", "Section",
 CellChangeTimes->{
  3.937440800394527*^9, {3.940464254588019*^9, 3.940464257259305*^9}, {
   3.945723156801095*^9, 
   3.9457231607932463`*^9}},ExpressionUUID->"1825d3aa-79e8-49a0-996f-\
0350470c1d0e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Q", "[", "z_", "]"}], ":=", 
  FractionBox[
   RowBox[{"z", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"E", "^", "z"}], "-", "1"}], ")"}]}], 
   RowBox[{
    RowBox[{"E", "^", "z"}], "-", "1", "-", "z"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QSymb", "=", 
   RowBox[{"Inactive", "[", "Q", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QContinuous", "[", "z_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Abs", "[", "z", "]"}], "<", 
     RowBox[{"2", "^", 
      RowBox[{"(", 
       RowBox[{"-", "100"}], ")"}]}]}], ",", 
    RowBox[{"2", "+", 
     FractionBox["z", "3"]}], ",", 
    RowBox[{"Q", "[", "z", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QInterval", "[", "z_Interval", "]"}], ":=", 
  RowBox[{"monotoneFuncInterval", "[", 
   RowBox[{"QContinuous", ",", "z"}], "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.936834885349756*^9, 3.936834890307622*^9}, {
  3.937440807277438*^9, 3.937440841299264*^9}, {3.940032524955339*^9, 
  3.940032536869935*^9}, {3.940298800113676*^9, 3.940298809547554*^9}, {
  3.944606912266852*^9, 3.944606923404635*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"cfe3ea55-19c6-4988-92b8-f1c53f6e57b3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"QDerivative", "[", "x_", "]"}], ":=", 
  FractionBox[
   RowBox[{"1", "+", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"2", " ", "x"}]], "-", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", "x"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       SuperscriptBox["x", "2"]}], ")"}]}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["\[ExponentialE]", "x"], "+", "x"}], ")"}], 
    "2"]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QDerivativeSymb", " ", "=", " ", 
   RowBox[{"Inactive", "[", "QDerivative", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QDerivativeInterval", "[", "x_Interval", "]"}], ":=", 
  RowBox[{"monotoneFuncInterval", "[", 
   RowBox[{"QDerivative", ",", "x"}], "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.940032581516744*^9, 3.940032649176455*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"6491e3a8-8635-4b07-852a-333c9c93f9d7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Q", "[", "z", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.940464484923773*^9, 3.940464494506053*^9}},
 CellLabel->
  "In[186]:=",ExpressionUUID->"bd727432-05c0-46ff-acc6-28ce56fcdf8a"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
         Opacity[1.], LineBox[CompressedData["
1:eJwtlGs01Hkcxhlkyp0ZGoYZfmqjxGa3ULu/bzGhMjO5bavDhnRBud9S5LiV
9uIyw7qdjazLWrROqpXO/IvcRpPaTLW6KBIjm7lgKKw9Z18853Oe58VznleP
ZUiUdxhJRUXFa1X/8dw7L9nKCiKWp3hNr7uleDzVeHb4EyImdIe6HHqkmK3/
av7GAiJKtsJ8+qpnOkcvRckRkdB3v8miV4rv5hWSR8YR4URhhQb2STF56xML
4j4ifrjb9vGVUIp58Uf2ny9HxJnyZbfFQSluVI2rUdmBCNaAW3jOsBRrhLlv
owVaEUP9dfYmCik2enovsrrAknjP7DYI1pFh786yUJt+JuH/u37XtU0ynPrh
q8j8UQYxUNAeeNlThm8mlYW3cCyIaz/yJZIIGWYX+jGXS+nE6cf+t6r4Muxe
eZvt8d6UKDUOKlnplOHanhRx3GEaUXWAZy1XyHBQFo/6oN6EYF49Ux/6uRyn
HVFr1jIyJrj7fnZcipFjFTuGwDWbQghbP1Mca5fjvy+V5jYOGRLG8TentakK
TF93okGxx4CIfHGZbpqkwBFf2moM0/WIh0mWF6ZlChy642V9Z6cWcUdZX9eQ
MYttk11WTteQCR7dK2+P+RyueuHTlbJbg/ij9XgKZXQOv8ug7nJfTyLCeBZN
PbfmcTt/E2vCf0ngkdObwH+gxA6TzxT2lXMCYdG4WpnuInZrH1675D8juJcY
MNJ38iOObmhRGhiNCk6aVXjUM5aw/zFU9ehsn4C8kJdGXljGPQPP8hx9erFO
cEfXWLYKuNjdaeWWjOKYV/wvXESqQEqkPj9Km8E7SW0p6jZqoKnNzQj5Zw4/
T/bb/FqkDpkjYtfYK0t4dl/SL1UVa+BqeQ43TaYKvccMdQYTyBBVfVR/zF8D
qiXW0VCzDoLCy8xzM8gwSvFMcxRrw8WDic6OFVqwxTf0zQ2mHqhT+OPpi7rg
feBkjHhEH54Is2ey9Awgt9jRZ4OtIfilhmwv6zSEbSsXYwcqjSBSa8pKFEAB
s7Hz1S3qVGA0dhevkVDByTmq6P0pY0i96eqjV24CyjVOEWnLJhBdG3l9uz0N
9t6+d0E/lQbapB0hW9+aQiA3rvWQuRmwTvnybYvoYPchWLWtgw7r/zSPYllb
gM2YplG8qwUUxl4ocHjCgAXh7czJaQZ453DsKq8zQdepzVdTwATbw1l+Necs
QctX87c3mZYgHl9bXeRnBc+iKuYMA6xAFPJ2tyEDgZgjfxlkheC1ep2Sv8oh
jj7p5QYEitoTLbSNCOR9nM2BNghoU1N0S7vV/LFx/mEHBEfjZPP2OxHMSKaq
Dn2NYDFzpcnrGwTXIzVGfAIQbPyVZnrxJwTp2scL2YUInN2HB7WLEMi+5UaI
+AgOTFbk5hcjCDgf68kuRRBjx5wtqUTQFrKXyr6MoKNt42BtIwLP/BiJVzMC
727HnK4eBLvT12ez+xGEnZjd5SFEsG1/UrPoPoLkdTfkQhECjY7a5+yHCCrZ
LsF/DSE4WBDkznmKYEIMu96MIpgSZ/lxx1f3JpPkYe8QZB+5VTM4iUDHrKth
UoKgJLBAyZ1e7f3O3UQqRXC6Tq35oAIBS3WtKH4WAajy9B7NIzh0pT9LqURQ
MNGY4P0RQTjr+51nPyHYksgaebSM4P//Akp/AMeHZA3/AsYuPxg=
          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJwtlGs01Hkcxhlkyp0ZGoYZfmqjxGa3ULu/bzGhMjO5bavDhnRBud9S5LiV
9uIyw7qdjazLWrROqpXO/IvcRpPaTLW6KBIjm7lgKKw9Z18853Oe58VznleP
ZUiUdxhJRUXFa1X/8dw7L9nKCiKWp3hNr7uleDzVeHb4EyImdIe6HHqkmK3/
av7GAiJKtsJ8+qpnOkcvRckRkdB3v8miV4rv5hWSR8YR4URhhQb2STF56xML
4j4ifrjb9vGVUIp58Uf2ny9HxJnyZbfFQSluVI2rUdmBCNaAW3jOsBRrhLlv
owVaEUP9dfYmCik2enovsrrAknjP7DYI1pFh786yUJt+JuH/u37XtU0ynPrh
q8j8UQYxUNAeeNlThm8mlYW3cCyIaz/yJZIIGWYX+jGXS+nE6cf+t6r4Muxe
eZvt8d6UKDUOKlnplOHanhRx3GEaUXWAZy1XyHBQFo/6oN6EYF49Ux/6uRyn
HVFr1jIyJrj7fnZcipFjFTuGwDWbQghbP1Mca5fjvy+V5jYOGRLG8TentakK
TF93okGxx4CIfHGZbpqkwBFf2moM0/WIh0mWF6ZlChy642V9Z6cWcUdZX9eQ
MYttk11WTteQCR7dK2+P+RyueuHTlbJbg/ij9XgKZXQOv8ug7nJfTyLCeBZN
PbfmcTt/E2vCf0ngkdObwH+gxA6TzxT2lXMCYdG4WpnuInZrH1675D8juJcY
MNJ38iOObmhRGhiNCk6aVXjUM5aw/zFU9ehsn4C8kJdGXljGPQPP8hx9erFO
cEfXWLYKuNjdaeWWjOKYV/wvXESqQEqkPj9Km8E7SW0p6jZqoKnNzQj5Zw4/
T/bb/FqkDpkjYtfYK0t4dl/SL1UVa+BqeQ43TaYKvccMdQYTyBBVfVR/zF8D
qiXW0VCzDoLCy8xzM8gwSvFMcxRrw8WDic6OFVqwxTf0zQ2mHqhT+OPpi7rg
feBkjHhEH54Is2ey9Awgt9jRZ4OtIfilhmwv6zSEbSsXYwcqjSBSa8pKFEAB
s7Hz1S3qVGA0dhevkVDByTmq6P0pY0i96eqjV24CyjVOEWnLJhBdG3l9uz0N
9t6+d0E/lQbapB0hW9+aQiA3rvWQuRmwTvnybYvoYPchWLWtgw7r/zSPYllb
gM2YplG8qwUUxl4ocHjCgAXh7czJaQZ453DsKq8zQdepzVdTwATbw1l+Necs
QctX87c3mZYgHl9bXeRnBc+iKuYMA6xAFPJ2tyEDgZgjfxlkheC1ep2Sv8oh
jj7p5QYEitoTLbSNCOR9nM2BNghoU1N0S7vV/LFx/mEHBEfjZPP2OxHMSKaq
Dn2NYDFzpcnrGwTXIzVGfAIQbPyVZnrxJwTp2scL2YUInN2HB7WLEMi+5UaI
+AgOTFbk5hcjCDgf68kuRRBjx5wtqUTQFrKXyr6MoKNt42BtIwLP/BiJVzMC
727HnK4eBLvT12ez+xGEnZjd5SFEsG1/UrPoPoLkdTfkQhECjY7a5+yHCCrZ
LsF/DSE4WBDkznmKYEIMu96MIpgSZ/lxx1f3JpPkYe8QZB+5VTM4iUDHrKth
UoKgJLBAyZ1e7f3O3UQqRXC6Tq35oAIBS3WtKH4WAajy9B7NIzh0pT9LqURQ
MNGY4P0RQTjr+51nPyHYksgaebSM4P//Akp/AMeHZA3/AsYuPxg=
              "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{-10, 10}, {1.111055067113511, 
             10.004541854698836`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 1.1110550671135135`}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{-10, 10}, {1.111055067113511, 
            10.004541854698836`}}, 
          "Frame" -> {{False, False}, {False, False}}, 
          "AxesOrigin" -> {0, 1.1110550671135135`}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwtlGs01Hkcxhlkyp0ZGoYZfmqjxGa3ULu/bzGhMjO5bavDhnRBud9S5LiV
9uIyw7qdjazLWrROqpXO/IvcRpPaTLW6KBIjm7lgKKw9Z18853Oe58VznleP
ZUiUdxhJRUXFa1X/8dw7L9nKCiKWp3hNr7uleDzVeHb4EyImdIe6HHqkmK3/
av7GAiJKtsJ8+qpnOkcvRckRkdB3v8miV4rv5hWSR8YR4URhhQb2STF56xML
4j4ifrjb9vGVUIp58Uf2ny9HxJnyZbfFQSluVI2rUdmBCNaAW3jOsBRrhLlv
owVaEUP9dfYmCik2enovsrrAknjP7DYI1pFh786yUJt+JuH/u37XtU0ynPrh
q8j8UQYxUNAeeNlThm8mlYW3cCyIaz/yJZIIGWYX+jGXS+nE6cf+t6r4Muxe
eZvt8d6UKDUOKlnplOHanhRx3GEaUXWAZy1XyHBQFo/6oN6EYF49Ux/6uRyn
HVFr1jIyJrj7fnZcipFjFTuGwDWbQghbP1Mca5fjvy+V5jYOGRLG8TentakK
TF93okGxx4CIfHGZbpqkwBFf2moM0/WIh0mWF6ZlChy642V9Z6cWcUdZX9eQ
MYttk11WTteQCR7dK2+P+RyueuHTlbJbg/ij9XgKZXQOv8ug7nJfTyLCeBZN
PbfmcTt/E2vCf0ngkdObwH+gxA6TzxT2lXMCYdG4WpnuInZrH1675D8juJcY
MNJ38iOObmhRGhiNCk6aVXjUM5aw/zFU9ehsn4C8kJdGXljGPQPP8hx9erFO
cEfXWLYKuNjdaeWWjOKYV/wvXESqQEqkPj9Km8E7SW0p6jZqoKnNzQj5Zw4/
T/bb/FqkDpkjYtfYK0t4dl/SL1UVa+BqeQ43TaYKvccMdQYTyBBVfVR/zF8D
qiXW0VCzDoLCy8xzM8gwSvFMcxRrw8WDic6OFVqwxTf0zQ2mHqhT+OPpi7rg
feBkjHhEH54Is2ey9Awgt9jRZ4OtIfilhmwv6zSEbSsXYwcqjSBSa8pKFEAB
s7Hz1S3qVGA0dhevkVDByTmq6P0pY0i96eqjV24CyjVOEWnLJhBdG3l9uz0N
9t6+d0E/lQbapB0hW9+aQiA3rvWQuRmwTvnybYvoYPchWLWtgw7r/zSPYllb
gM2YplG8qwUUxl4ocHjCgAXh7czJaQZ453DsKq8zQdepzVdTwATbw1l+Necs
QctX87c3mZYgHl9bXeRnBc+iKuYMA6xAFPJ2tyEDgZgjfxlkheC1ep2Sv8oh
jj7p5QYEitoTLbSNCOR9nM2BNghoU1N0S7vV/LFx/mEHBEfjZPP2OxHMSKaq
Dn2NYDFzpcnrGwTXIzVGfAIQbPyVZnrxJwTp2scL2YUInN2HB7WLEMi+5UaI
+AgOTFbk5hcjCDgf68kuRRBjx5wtqUTQFrKXyr6MoKNt42BtIwLP/BiJVzMC
727HnK4eBLvT12ez+xGEnZjd5SFEsG1/UrPoPoLkdTfkQhECjY7a5+yHCCrZ
LsF/DSE4WBDkznmKYEIMu96MIpgSZ/lxx1f3JpPkYe8QZB+5VTM4iUDHrKth
UoKgJLBAyZ1e7f3O3UQqRXC6Tq35oAIBS3WtKH4WAajy9B7NIzh0pT9LqURQ
MNGY4P0RQTjr+51nPyHYksgaebSM4P//Akp/AMeHZA3/AsYuPxg=
          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{-10, 10}, {1.111055067113511, 10.004541854698836`}}, 
       "Frame" -> {{False, False}, {False, False}}, 
       "AxesOrigin" -> {0, 1.1110550671135135`}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 1.1110550671135135`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-10, 10}, {1.111055067113511, 10.004541854698836`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.940464489158955*^9, 3.940464494800811*^9}, 
   3.944443331221384*^9, 3.944606827931312*^9, 3.944608514413423*^9, 
   3.944609026385744*^9, 3.9457260392044287`*^9},
 CellLabel->
  "Out[186]=",ExpressionUUID->"00ed935f-33fa-479c-bf1e-76a7276964d7"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"QInverse", "[", "v_Real", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{"z", "/.", 
    RowBox[{"First", "@", 
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Q", "[", "z", "]"}], "==", "v"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "1"}], "}"}]}], "]"}]}]}], 
   ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QInverse", "[", "v_Integer", "]"}], ":=", 
  RowBox[{"QInverse", "[", 
   RowBox[{"N", "@", "v"}], "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.940289350599525*^9, 3.940289363374783*^9}, {
  3.940465765245234*^9, 3.94046577182067*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"d86eb67c-9010-419b-9ec7-f803954f4bb4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"QInverse", "[", "3.0", "]"}]], "Input",
 CellChangeTimes->{{3.940289366213565*^9, 3.940289367060947*^9}},
 CellLabel->
  "In[189]:=",ExpressionUUID->"2a6d91cb-e587-486b-ae9a-2fff1d665862"],

Cell[BoxData["2.149125799907062`"], "Output",
 CellChangeTimes->{3.940289367332315*^9, 3.944443331261625*^9, 
  3.944606828242951*^9, 3.944608514436111*^9, 3.944609026396494*^9, 
  3.9457260392557077`*^9},
 CellLabel->
  "Out[189]=",ExpressionUUID->"150266e2-6c10-4963-b2e5-b79959b26c94"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"QInverse", "[", "2.1", "]"}]], "Input",
 CellChangeTimes->{{3.940289369737775*^9, 3.940289375707279*^9}},
 CellLabel->
  "In[190]:=",ExpressionUUID->"cba7146a-9096-4339-b006-2aa32581d445"],

Cell[BoxData["0.28610384568886194`"], "Output",
 CellChangeTimes->{{3.940289370420834*^9, 3.940289373191476*^9}, 
   3.944443331289839*^9, 3.944606828497619*^9, 3.944608514472354*^9, 
   3.944609026480585*^9, 3.945726039295595*^9},
 CellLabel->
  "Out[190]=",ExpressionUUID->"86d17319-c2f8-47fd-8dfe-99d17a7947a2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"QInverse", "[", "2.00001", "]"}]], "Input",
 CellChangeTimes->{{3.940289378245191*^9, 3.940289378586328*^9}},
 CellLabel->
  "In[191]:=",ExpressionUUID->"f2bc5ac7-1fb6-4920-b44a-ebd402522a1d"],

Cell[BoxData["0.00003068458927045236`"], "Output",
 CellChangeTimes->{3.940289378852037*^9, 3.944443331319372*^9, 
  3.944606828532958*^9, 3.94460851448617*^9, 3.944609026519928*^9, 
  3.94572603932577*^9},
 CellLabel->
  "Out[191]=",ExpressionUUID->"255cb5e9-0c71-4837-ac10-b8dcc978c755"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Various rational functions involving E^z, such as expProd", "Section",
 CellChangeTimes->{{3.902100097624408*^9, 3.9021000996675043`*^9}, {
  3.9404642669664793`*^9, 
  3.940464278840009*^9}},ExpressionUUID->"a10ad5e8-3f0c-4658-be1b-\
c1ee43a915c2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"expProd", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"E", "^", "z"}], "-", "1"}], ")"}], 
   "z"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"expProdSymb", "=", 
    RowBox[{"Inactive", "[", "expProd", "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "expProd", " ", "is", " ", "decreasing", " ", "until", " ", "0", " ", 
    "and", " ", "then", " ", "increasing"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expProdInterval", "[", "z_Interval", "]"}], ":=", 
  RowBox[{"bimonotoneFuncInterval", "[", 
   RowBox[{"expProd", ",", "z", ",", "0"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expProdInterval", "[", "z_Real", "]"}], ":=", 
  RowBox[{"expProdInterval", "[", 
   RowBox[{"Interval", "@", "z"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expProdDerivative", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"E", "^", "z"}], 
    RowBox[{"(", 
     RowBox[{"z", "+", "1"}], ")"}]}], "-", "1"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expProdDerivativeInterval", "[", "z_Interval", "]"}], ":=", 
  RowBox[{"monotoneFuncInterval", "[", 
   RowBox[{"expProdDerivative", ",", "z"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expProdDerivativeInterval", "[", "z_Real", "]"}], ":=", 
  RowBox[{"expProdDerivativeInterval", "[", 
   RowBox[{"Interval", "@", "z"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expProdDerivativeDerivative", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"E", "^", "z"}], 
   RowBox[{"(", 
    RowBox[{"2", "+", "z"}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expProdDerivativeDerivativeInterval", "[", "z_Interval", "]"}], ":=", 
  RowBox[{"monotoneFuncInterval", "[", 
   RowBox[{"expProdDerivativeDerivative", ",", "z"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expProdDerivativeDerivativeInterval", "[", "z_Real", "]"}], ":=", 
  RowBox[{"expProdDerivativeDerivativeInterval", "[", 
   RowBox[{"Interval", "@", "z"}], "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{
  3.900801466262635*^9, {3.900803122454444*^9, 3.900803165600286*^9}, {
   3.90599203867159*^9, 3.905992056605607*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"fd33d707-70f6-46e6-a792-1a093f5e48b8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"expProd", "[", "z", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", 
     RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.940464523898858*^9, 3.9404645383132753`*^9}},
 CellLabel->
  "In[202]:=",ExpressionUUID->"56b712c5-76ff-40ec-970d-4f3a26f74c75"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
         Opacity[1.], LineBox[CompressedData["
1:eJwVV2c8Fv4DlEgkoVIKIQlJRj+SOEolRUZGkVGhaMiMFCEZJWRnhQrpMbKS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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJwVV2c8Fv4DlEgkoVIKIQlJRj+SOEolRUZGkVGhaMiMFCEZJWRnhQrpMbKS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              "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{-2, 2}, {0., 6.5174237123979}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{-2, 2}, {0., 6.5174237123979}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwVV2c8Fv4DlEgkoVIKIQlJRj+SOEolRUZGkVGhaMiMFCEZJWRnhQrpMbKS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          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{-2, 2}, {0., 6.5174237123979}}, 
       "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-2, 2}, {0., 6.5174237123979}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.940464533115759*^9, 3.94046453863418*^9}, 
   3.9444433313877773`*^9, 3.944606828602197*^9, 3.944608514527245*^9, 
   3.944609026577927*^9, 3.945726039391821*^9},
 CellLabel->
  "Out[202]=",ExpressionUUID->"a4deedde-3327-44f1-86a3-e0f4e5ff99b8"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"expProdOverZSquared", "[", "z_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"E", "^", "z"}], "-", "1"}], "z"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expProdOverZSquaredContinuous", "[", "z_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"z", "==", "0"}], ",", "1", ",", 
    RowBox[{"expProdOverZSquared", "[", "z", "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expProdOverZSquaredInterval", "[", "z_Interval", "]"}], ":=", 
  RowBox[{"monotoneFuncInterval", "[", 
   RowBox[{"expProdOverZSquaredContinuous", ",", "z"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expProdOverZSquaredInterval", "[", "z_Real", "]"}], ":=", 
  RowBox[{
  "expProdOverZSquaredInterval", "[", "z", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expProdOverZSquaredSymb", "=", 
   RowBox[{"Inactive", "[", "expProdOverZSquared", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expProdDerivativeOverZ", "[", "z_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"E", "^", "z"}], 
     RowBox[{"(", 
      RowBox[{"z", "+", "1"}], ")"}]}], "-", "1"}], 
   "z"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expProdDerivativeOverZContinuous", "[", "z_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"z", "==", "0"}], ",", "2", ",", 
    RowBox[{"expProdDerivativeOverZ", "[", "z", "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expProdDerivativeOverZInterval", "[", "z_Interval", "]"}], ":=", 
  RowBox[{"monotoneFuncInterval", "[", 
   RowBox[{"expProdDerivativeOverZContinuous", ",", "z"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expProdDerivativeOverZInterval", "[", "z_Real", "]"}], ":=", 
  RowBox[{
  "expProdDerivativeOverZInterval", "[", "z", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expProdDerivativeOverZSymb", "=", 
   RowBox[{"Inactive", "[", "expProdDerivativeOverZ", "]"}]}], 
  ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.900804897027698*^9, 3.900805011952121*^9}, {
   3.900806033475067*^9, 3.900806097994958*^9}, {3.900806148509958*^9, 
   3.900806170591514*^9}, {3.90080722393048*^9, 3.900807272814129*^9}, 
   3.900895788446829*^9, {3.914462141390712*^9, 3.91446215970029*^9}, {
   3.914462230146091*^9, 3.914462231043429*^9}, {3.914462956318729*^9, 
   3.914462990902302*^9}, {3.914463148392683*^9, 3.914463149253069*^9}, 
   3.914629265828521*^9},
 CellLabel->"In[50]:=",ExpressionUUID->"b1f2a58e-e5fb-4bf4-8de0-5c161e36205d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"expProdOverZSquared", "[", "z", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", 
     RowBox[{"-", "5"}], ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.940464523898858*^9, 3.940464556303618*^9}},
 CellLabel->
  "In[213]:=",ExpressionUUID->"052c30e3-afb5-4048-827e-91d941e9aaf5"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
         Opacity[1.], LineBox[CompressedData["
1:eJwBEQLu/SFib1JlAgAAACAAAAACAAAAfedN8v//E8AfsDhEcW3JP+Z7FvXb
/BPAHeI0Uk1xyT9OEN/3t/kTwHeJinsqdck/IDlw/W/zE8DPTAMi6HzJP8KK
kgjg5hPAsv19ynCMyT8ILtcewM0TwLOm5Oy3q8k/lHRgS4CbE8CRth+dIOvJ
P6sBc6QANxPAvr2bkXVtyj8FZUcyGV0SwJJ2FCAsmcs/E9jFbKKREcD+pAf9
JsjMP1LDmmMpyhDABq+VbVMJzj977z1skOMPwOpUwozdg88/uHeaaq9PDsAP
PqG0YoLQP06SVSD+mQzAC/q+cFRm0T9Hnb1OSOwKwPHB4wM1XNI/psd51nNb
CcBbD3xB01fTP16ElBXPqAfAfnrVWCOE1D9+YAOuCxMGwAe+elWqudU/AC0f
v0OFBMCJPSvWEgjXP9qLmYer1QLAaf2IY0aa2D8cCmip9EIBwDOPaRKTO9o/
azUqBdsc/7+f6YFAUTTcP2M33qjDw/u/G+ifvZxg3j8qeDr/bqT4v1sPiT/b
UuA/od1TxHlB9b+IbtYpErXhP+eBFTxHGPK/8Q3lpNop4z+6lShF6Fbtv+jB
rD/x8uQ/MOnZ9C+d5r9KcOCIAfLmP0S62wn9VuC/y60tJlIP6T9wqa/4ERPT
v5RZ9dz8q+s/VmYjodJ8ub+SrxfqZnXuP4jG+tBYH2q/LMm14PPy7z9vNQis

          "]], LineBox[CompressedData["
1:eJwBYQGe/iFib1JlAgAAABUAAAACAAAAiMb60Fgfaj/sEH2diQbwPzotwbJQ
l9M/7rQGBBi48j8CdhXcZBngPwJcNi5By/Q/BwxQgWLu5j8xRR++J2P3P4Pg
1kNyo+0/Rv6JL6pX+j+wm4ZQfvLxP9kAZkETh/0/b6JkEORW9T/maIjnEMQA
QF5qmh2Hgfg/aSMRew3wAkCJUXY5M5z7P8tCXwFqZgVABBSV5n/6/j/k8e9/
uoIIQNfLhfCEDwFA3yDg/6blC0BVe2I2msMCQJmyLhmwGBBAbAvrIs5aBECq
pNpE0HISQB+rxpYG6gVAhzImblUjFUB7uENTD5sHQDH2mrMfkBhAcKZstjYv
CUBZJCX/uFIcQAwCN2Iu5QpAoS61+oCQIEBFbVSVKpMMQFCJLIcsXSNAGLkd
b0UkDkDasYKSnHEmQJJyiJEw1w9A02QT41ZkKkAJaw0nb48QQNigxDwx6i1A
LMuQjQ==
          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ], {}}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJwBEQLu/SFib1JlAgAAACAAAAACAAAAfedN8v//E8AfsDhEcW3JP+Z7FvXb
/BPAHeI0Uk1xyT9OEN/3t/kTwHeJinsqdck/IDlw/W/zE8DPTAMi6HzJP8KK
kgjg5hPAsv19ynCMyT8ILtcewM0TwLOm5Oy3q8k/lHRgS4CbE8CRth+dIOvJ
P6sBc6QANxPAvr2bkXVtyj8FZUcyGV0SwJJ2FCAsmcs/E9jFbKKREcD+pAf9
JsjMP1LDmmMpyhDABq+VbVMJzj977z1skOMPwOpUwozdg88/uHeaaq9PDsAP
PqG0YoLQP06SVSD+mQzAC/q+cFRm0T9Hnb1OSOwKwPHB4wM1XNI/psd51nNb
CcBbD3xB01fTP16ElBXPqAfAfnrVWCOE1D9+YAOuCxMGwAe+elWqudU/AC0f
v0OFBMCJPSvWEgjXP9qLmYer1QLAaf2IY0aa2D8cCmip9EIBwDOPaRKTO9o/
azUqBdsc/7+f6YFAUTTcP2M33qjDw/u/G+ifvZxg3j8qeDr/bqT4v1sPiT/b
UuA/od1TxHlB9b+IbtYpErXhP+eBFTxHGPK/8Q3lpNop4z+6lShF6Fbtv+jB
rD/x8uQ/MOnZ9C+d5r9KcOCIAfLmP0S62wn9VuC/y60tJlIP6T9wqa/4ERPT
v5RZ9dz8q+s/VmYjodJ8ub+SrxfqZnXuP4jG+tBYH2q/LMm14PPy7z9vNQis

              "]], 
             Line[CompressedData["
1:eJwBYQGe/iFib1JlAgAAABUAAAACAAAAiMb60Fgfaj/sEH2diQbwPzotwbJQ
l9M/7rQGBBi48j8CdhXcZBngPwJcNi5By/Q/BwxQgWLu5j8xRR++J2P3P4Pg
1kNyo+0/Rv6JL6pX+j+wm4ZQfvLxP9kAZkETh/0/b6JkEORW9T/maIjnEMQA
QF5qmh2Hgfg/aSMRew3wAkCJUXY5M5z7P8tCXwFqZgVABBSV5n/6/j/k8e9/
uoIIQNfLhfCEDwFA3yDg/6blC0BVe2I2msMCQJmyLhmwGBBAbAvrIs5aBECq
pNpE0HISQB+rxpYG6gVAhzImblUjFUB7uENTD5sHQDH2mrMfkBhAcKZstjYv
CUBZJCX/uFIcQAwCN2Iu5QpAoS61+oCQIEBFbVSVKpMMQFCJLIcsXSNAGLkd
b0UkDkDasYKSnHEmQJJyiJEw1w9A02QT41ZkKkAJaw0nb48QQNigxDwx6i1A
LMuQjQ==
              "]]}, "Charting`Private`Tag#1"], {}}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{-5, 5}, {0., 14.95740690136192}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{-5, 5}, {0., 14.95740690136192}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwBEQLu/SFib1JlAgAAACAAAAACAAAAfedN8v//E8AfsDhEcW3JP+Z7FvXb
/BPAHeI0Uk1xyT9OEN/3t/kTwHeJinsqdck/IDlw/W/zE8DPTAMi6HzJP8KK
kgjg5hPAsv19ynCMyT8ILtcewM0TwLOm5Oy3q8k/lHRgS4CbE8CRth+dIOvJ
P6sBc6QANxPAvr2bkXVtyj8FZUcyGV0SwJJ2FCAsmcs/E9jFbKKREcD+pAf9
JsjMP1LDmmMpyhDABq+VbVMJzj977z1skOMPwOpUwozdg88/uHeaaq9PDsAP
PqG0YoLQP06SVSD+mQzAC/q+cFRm0T9Hnb1OSOwKwPHB4wM1XNI/psd51nNb
CcBbD3xB01fTP16ElBXPqAfAfnrVWCOE1D9+YAOuCxMGwAe+elWqudU/AC0f
v0OFBMCJPSvWEgjXP9qLmYer1QLAaf2IY0aa2D8cCmip9EIBwDOPaRKTO9o/
azUqBdsc/7+f6YFAUTTcP2M33qjDw/u/G+ifvZxg3j8qeDr/bqT4v1sPiT/b
UuA/od1TxHlB9b+IbtYpErXhP+eBFTxHGPK/8Q3lpNop4z+6lShF6Fbtv+jB
rD/x8uQ/MOnZ9C+d5r9KcOCIAfLmP0S62wn9VuC/y60tJlIP6T9wqa/4ERPT
v5RZ9dz8q+s/VmYjodJ8ub+SrxfqZnXuP4jG+tBYH2q/LMm14PPy7z9vNQis

          "]], 
         Line[CompressedData["
1:eJwBYQGe/iFib1JlAgAAABUAAAACAAAAiMb60Fgfaj/sEH2diQbwPzotwbJQ
l9M/7rQGBBi48j8CdhXcZBngPwJcNi5By/Q/BwxQgWLu5j8xRR++J2P3P4Pg
1kNyo+0/Rv6JL6pX+j+wm4ZQfvLxP9kAZkETh/0/b6JkEORW9T/maIjnEMQA
QF5qmh2Hgfg/aSMRew3wAkCJUXY5M5z7P8tCXwFqZgVABBSV5n/6/j/k8e9/
uoIIQNfLhfCEDwFA3yDg/6blC0BVe2I2msMCQJmyLhmwGBBAbAvrIs5aBECq
pNpE0HISQB+rxpYG6gVAhzImblUjFUB7uENTD5sHQDH2mrMfkBhAcKZstjYv
CUBZJCX/uFIcQAwCN2Iu5QpAoS61+oCQIEBFbVSVKpMMQFCJLIcsXSNAGLkd
b0UkDkDasYKSnHEmQJJyiJEw1w9A02QT41ZkKkAJaw0nb48QQNigxDwx6i1A
LMuQjQ==
          "]]}, "Charting`Private`Tag#1"], {}}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{-5, 5}, {0., 14.95740690136192}}, 
       "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-5, 5}, {0., 14.95740690136192}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.940464533115759*^9, 3.940464556546871*^9}, 
   3.944443331487225*^9, 3.944606828634375*^9, 3.944608514565125*^9, 
   3.9446090266351223`*^9, 3.945726039489395*^9},
 CellLabel->
  "Out[213]=",ExpressionUUID->"d89b8ba7-96b8-4da7-9e2f-e48dbb25fb76"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"expM2", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"E", "^", "z"}], "-", "1", "-", "z"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expM2Interval", "[", "z_Interval", "]"}], ":=", 
  RowBox[{"bimonotoneFuncInterval", "[", 
   RowBox[{"expM2", ",", "z", ",", "0"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expM2Symb", "=", 
   RowBox[{"Inactive", "[", "expM2", "]"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.902091724068262*^9, 3.902091781829899*^9}, {
   3.903145277474424*^9, 3.903145283544814*^9}, 3.903145974422985*^9, {
   3.903480048238543*^9, 3.903480048505642*^9}, {3.9034811145006943`*^9, 
   3.903481115436981*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"b1ec6e4b-b6ca-4578-97d8-35af0f2b3796"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"expM2", "[", "z", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", 
     RowBox[{"-", "3"}], ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.94046456268195*^9, 3.940464566063079*^9}},
 CellLabel->
  "In[217]:=",ExpressionUUID->"3cdaf9c3-2ee8-4bc2-96db-7f7026bb3820"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
         Opacity[1.], LineBox[CompressedData["
1:eJwVl3c41f0fxr8ZGUmUCk9JCElCijLeRygiKSV6JGSljBBKcsjeO6sce89j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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJwVl3c41f0fxr8ZGUmUCk9JCElCijLeRygiKSV6JGSljBBKcsjeO6sce89j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              "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{-3, 3}, {0., 7.604831825059335}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{-3, 3}, {0., 7.604831825059335}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwVl3c41f0fxr8ZGUmUCk9JCElCijLeRygiKSV6JGSljBBKcsjeO6sce89j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          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{-3, 3}, {0., 7.604831825059335}}, 
       "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-3, 3}, {0., 7.604831825059335}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.940464563107223*^9, 3.940464566276413*^9}, 
   3.944443331545796*^9, 3.944606828665988*^9, 3.944608514660543*^9, 
   3.944609026666069*^9, 3.945726039566393*^9},
 CellLabel->
  "Out[217]=",ExpressionUUID->"bd049205-de34-4160-808c-00c1477702be"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"expM2OverZSquared", "[", "z_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"E", "^", "z"}], "-", "1", "-", "z"}], 
   RowBox[{"z", "^", "2"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expM2OverZSquaredContinuous", "[", "z_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Abs", "[", "z", "]"}], "<", 
     RowBox[{"2", "^", 
      RowBox[{"(", 
       RowBox[{"-", "100"}], ")"}]}]}], ",", 
    RowBox[{
     FractionBox["1", "2"], "+", 
     FractionBox["z", "6"]}], ",", 
    RowBox[{"expM2OverZSquared", "[", "z", "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expM2OverZSquaredInterval", "[", "z_Interval", "]"}], ":=", 
  RowBox[{"monotoneFuncInterval", "[", 
   RowBox[{"expM2OverZSquaredContinuous", ",", "z"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expM2OverZSquaredSymb", "=", 
   RowBox[{"Inactive", "[", "expM2OverZSquared", "]"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9146285780430393`*^9, 3.9146286409367943`*^9}, {
  3.940297512453504*^9, 3.940297521947606*^9}, {3.94029755339692*^9, 
  3.940297565703403*^9}, {3.94029871257099*^9, 3.940298781040709*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"ca23932e-e681-4066-88ca-50fa75ac058d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"expM2OverZSquared", "[", "z", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", 
     RowBox[{"-", "5"}], ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.94046456268195*^9, 3.940464581534941*^9}},
 CellLabel->
  "In[222]:=",ExpressionUUID->"2c005a02-fd42-4acf-a0e4-6b36f2290bdb"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
         Opacity[1.], LineBox[CompressedData["
1:eJwBEQLu/SFib1JlAgAAACAAAAACAAAAfedN8v//E8BijZoztoPEP+Z7FvXb
/BPA+FuypSmGxD9OEN/3t/kTwOvEWKSdiMQ/IDlw/W/zE8AD3wBIh43EP8KK
kgjg5hPATjSOLWGXxD8ILtcewM0TwCQNVZgvq8Q/lHRgS4CbE8B62tQlONPE
P6sBc6QANxPAwvciJAIlxT8FZUcyGV0SwDzMO3Sg3sU/E9jFbKKREcDRl6uX
6pbGP1LDmmMpyhDA9/cYMsdWxz977z1skOMPwDaUcvyKNMg/uHeaaq9PDsCC
eEGxeRHJP06SVSD+mQzAcjb8WpURyj9Hnb1OSOwKwH4rcmGJH8s/psd51nNb
CcCbPbzCgy3MP16ElBXPqAfAe77t+BJozT9+YAOuCxMGwBJQ2xRDpM4/AC0f
v0OFBMDAU+LIfvHPP9qLmYer1QLA99/aEee70D8cCmip9EIBwEMe7ofogNE/
azUqBdsc/7/KSMv/gWjSP2M33qjDw/u/RVJ6mDBg0z8qeDr/bqT4v+dj7WRi
W9Q/od1TxHlB9b+9FTknbITVP+eBFTxHGPK/xwoYIGuz1j+6lShF6Fbtv4YX
ASQyG9g/MOnZ9C+d5r88j5/IKaDZP0S62wn9VuC/9OctRe0u2z9wqa/4ERPT
v55aIhlaC90/VmYjodJ8ub8EV+5FxPbeP4jG+tBYH2q/ulIGqUz33z8nfQN5

          "]], LineBox[CompressedData["
1:eJwBgQF+/iFib1JlAgAAABcAAAACAAAAiMb60Fgfaj8dd2lyWwTgPzotwbJQ
l9M/DJcvXf3D4T8CdhXcZBngP2uRx4HFDuM/BwxQgWLu5j9gL3e9Ip7kP4Pg
1kNyo+0/eRjXaUBV5j+wm4ZQfvLxPzRInUatHug/b6JkEORW9T/ZY1BWR0rq
P15qmh2Hgfg/1LtKWaSQ7D+JUXY5M5z7P7VPwz+oD+8/BBSV5n/6/j/GtyvI
GQ7xP9fLhfCEDwFA+EiVrP2o8j9Ve2I2msMCQOqkGPIMofQ/bAvrIs5aBECs
D3WL+Lb2Px+rxpYG6gVAqxzMnJIG+T97uENTD5sHQG2fjhkS4Ps/cKZstjYv
CUBhrzOV1uf+PwwCN2Iu5QpAoYH+Fi5UAUBFbVSVKpMMQBfTBNf+cQNAGLkd
b0UkDkAkGi8cR7QFQJJyiJEw1w9ALVDgS5qDCEBShk8tnbYQQBRN8wWmhwtA
KluEVaR9EUDRBRDTx+kOQDlWMsGkxBFActUddL0mEECbMqTS
          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ], {}}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJwBEQLu/SFib1JlAgAAACAAAAACAAAAfedN8v//E8BijZoztoPEP+Z7FvXb
/BPA+FuypSmGxD9OEN/3t/kTwOvEWKSdiMQ/IDlw/W/zE8AD3wBIh43EP8KK
kgjg5hPATjSOLWGXxD8ILtcewM0TwCQNVZgvq8Q/lHRgS4CbE8B62tQlONPE
P6sBc6QANxPAwvciJAIlxT8FZUcyGV0SwDzMO3Sg3sU/E9jFbKKREcDRl6uX
6pbGP1LDmmMpyhDA9/cYMsdWxz977z1skOMPwDaUcvyKNMg/uHeaaq9PDsCC
eEGxeRHJP06SVSD+mQzAcjb8WpURyj9Hnb1OSOwKwH4rcmGJH8s/psd51nNb
CcCbPbzCgy3MP16ElBXPqAfAe77t+BJozT9+YAOuCxMGwBJQ2xRDpM4/AC0f
v0OFBMDAU+LIfvHPP9qLmYer1QLA99/aEee70D8cCmip9EIBwEMe7ofogNE/
azUqBdsc/7/KSMv/gWjSP2M33qjDw/u/RVJ6mDBg0z8qeDr/bqT4v+dj7WRi
W9Q/od1TxHlB9b+9FTknbITVP+eBFTxHGPK/xwoYIGuz1j+6lShF6Fbtv4YX
ASQyG9g/MOnZ9C+d5r88j5/IKaDZP0S62wn9VuC/9OctRe0u2z9wqa/4ERPT
v55aIhlaC90/VmYjodJ8ub8EV+5FxPbeP4jG+tBYH2q/ulIGqUz33z8nfQN5

              "]], 
             Line[CompressedData["
1:eJwBgQF+/iFib1JlAgAAABcAAAACAAAAiMb60Fgfaj8dd2lyWwTgPzotwbJQ
l9M/DJcvXf3D4T8CdhXcZBngP2uRx4HFDuM/BwxQgWLu5j9gL3e9Ip7kP4Pg
1kNyo+0/eRjXaUBV5j+wm4ZQfvLxPzRInUatHug/b6JkEORW9T/ZY1BWR0rq
P15qmh2Hgfg/1LtKWaSQ7D+JUXY5M5z7P7VPwz+oD+8/BBSV5n/6/j/GtyvI
GQ7xP9fLhfCEDwFA+EiVrP2o8j9Ve2I2msMCQOqkGPIMofQ/bAvrIs5aBECs
D3WL+Lb2Px+rxpYG6gVAqxzMnJIG+T97uENTD5sHQG2fjhkS4Ps/cKZstjYv
CUBhrzOV1uf+PwwCN2Iu5QpAoYH+Fi5UAUBFbVSVKpMMQBfTBNf+cQNAGLkd
b0UkDkAkGi8cR7QFQJJyiJEw1w9ALVDgS5qDCEBShk8tnbYQQBRN8wWmhwtA
KluEVaR9EUDRBRDTx+kOQDlWMsGkxBFActUddL0mEECbMqTS
              "]]}, "Charting`Private`Tag#1"], {}}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{-5, 5}, {0., 4.037832083054456}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{-5, 5}, {0., 4.037832083054456}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwBEQLu/SFib1JlAgAAACAAAAACAAAAfedN8v//E8BijZoztoPEP+Z7FvXb
/BPA+FuypSmGxD9OEN/3t/kTwOvEWKSdiMQ/IDlw/W/zE8AD3wBIh43EP8KK
kgjg5hPATjSOLWGXxD8ILtcewM0TwCQNVZgvq8Q/lHRgS4CbE8B62tQlONPE
P6sBc6QANxPAwvciJAIlxT8FZUcyGV0SwDzMO3Sg3sU/E9jFbKKREcDRl6uX
6pbGP1LDmmMpyhDA9/cYMsdWxz977z1skOMPwDaUcvyKNMg/uHeaaq9PDsCC
eEGxeRHJP06SVSD+mQzAcjb8WpURyj9Hnb1OSOwKwH4rcmGJH8s/psd51nNb
CcCbPbzCgy3MP16ElBXPqAfAe77t+BJozT9+YAOuCxMGwBJQ2xRDpM4/AC0f
v0OFBMDAU+LIfvHPP9qLmYer1QLA99/aEee70D8cCmip9EIBwEMe7ofogNE/
azUqBdsc/7/KSMv/gWjSP2M33qjDw/u/RVJ6mDBg0z8qeDr/bqT4v+dj7WRi
W9Q/od1TxHlB9b+9FTknbITVP+eBFTxHGPK/xwoYIGuz1j+6lShF6Fbtv4YX
ASQyG9g/MOnZ9C+d5r88j5/IKaDZP0S62wn9VuC/9OctRe0u2z9wqa/4ERPT
v55aIhlaC90/VmYjodJ8ub8EV+5FxPbeP4jG+tBYH2q/ulIGqUz33z8nfQN5

          "]], 
         Line[CompressedData["
1:eJwBgQF+/iFib1JlAgAAABcAAAACAAAAiMb60Fgfaj8dd2lyWwTgPzotwbJQ
l9M/DJcvXf3D4T8CdhXcZBngP2uRx4HFDuM/BwxQgWLu5j9gL3e9Ip7kP4Pg
1kNyo+0/eRjXaUBV5j+wm4ZQfvLxPzRInUatHug/b6JkEORW9T/ZY1BWR0rq
P15qmh2Hgfg/1LtKWaSQ7D+JUXY5M5z7P7VPwz+oD+8/BBSV5n/6/j/GtyvI
GQ7xP9fLhfCEDwFA+EiVrP2o8j9Ve2I2msMCQOqkGPIMofQ/bAvrIs5aBECs
D3WL+Lb2Px+rxpYG6gVAqxzMnJIG+T97uENTD5sHQG2fjhkS4Ps/cKZstjYv
CUBhrzOV1uf+PwwCN2Iu5QpAoYH+Fi5UAUBFbVSVKpMMQBfTBNf+cQNAGLkd
b0UkDkAkGi8cR7QFQJJyiJEw1w9ALVDgS5qDCEBShk8tnbYQQBRN8wWmhwtA
KluEVaR9EUDRBRDTx+kOQDlWMsGkxBFActUddL0mEECbMqTS
          "]]}, "Charting`Private`Tag#1"], {}}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{-5, 5}, {0., 4.037832083054456}}, 
       "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-5, 5}, {0., 4.037832083054456}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.940464563107223*^9, 3.940464581959037*^9}, 
   3.944443331624243*^9, 3.9446068286946487`*^9, 3.944608514704284*^9, 
   3.94460902669456*^9, 3.945726039773325*^9},
 CellLabel->
  "Out[222]=",ExpressionUUID->"2de870e9-837f-48ef-8921-13d7cd97b753"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"expXm", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"E", "^", "x"}], " ", 
   RowBox[{"(", 
    RowBox[{"x", "-", "1"}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expXmInterval", "[", "x_Interval", "]"}], ":=", 
  RowBox[{"bimonotoneFuncInterval", "[", 
   RowBox[{"expXm", ",", "x", ",", "0"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expXmSymb", "=", 
   RowBox[{"Inactive", "[", "expXm", "]"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9400331849148207`*^9, 3.940033247461813*^9}, 
   3.940463769261202*^9},
 CellLabel->"In[67]:=",ExpressionUUID->"2c034171-bab4-4b75-ad4c-c33f8a9423a5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"expXmx", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"E", "^", "x"}], " ", "x"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expXmxInterval", "[", "x_Interval", "]"}], ":=", 
  RowBox[{"bimonotoneFuncInterval", "[", 
   RowBox[{"expXmx", ",", "x", ",", 
    RowBox[{"-", "1"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expXmxSymb", "=", 
   RowBox[{"Inactive", "[", "expXmx", "]"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.940033408063972*^9, 3.940033419182666*^9}, {
  3.940033479190555*^9, 3.940033482125636*^9}, {3.940463770962678*^9, 
  3.940463771327942*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"3b0f0666-39c0-4c2f-94ae-2c70995b696b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["nxLog and entropy H", "Section",
 CellChangeTimes->{{3.903145342872738*^9, 3.903145343344339*^9}, {
  3.940796227919606*^9, 3.940796240459006*^9}, {3.944610258453371*^9, 
  3.944610274813015*^9}},ExpressionUUID->"44278917-6bbc-45d4-bfbf-\
e3ae95af6f58"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ln", "=", "Log"}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.903654274897796*^9, 3.903654284417501*^9}, 
   3.905557887857832*^9},
 CellLabel->"In[73]:=",ExpressionUUID->"cc7cf9d4-8889-41f6-9634-1ac113a55343"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"nxLog", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "z"}], " ", 
   RowBox[{"Log", "[", "z", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nxLogSymb", "=", 
   RowBox[{"Inactive", "[", "nxLog", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nxLogContinuous", "[", "z_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"z", "==", "0"}], ",", "0", ",", 
    RowBox[{"nxLog", "[", "z", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nxLogInterval", "[", "z_Interval", "]"}], ":=", 
  RowBox[{"bimonotoneFuncInterval", "[", 
   RowBox[{"nxLogContinuous", ",", "z", ",", 
    RowBox[{"1", "/", "E"}]}], "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9024420608756723`*^9, 3.902442109232767*^9}, 
   3.903145974429577*^9, {3.903481061462574*^9, 3.903481066814738*^9}, {
   3.914464466882806*^9, 3.9144644804112*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"4b7e273a-9766-4f50-a040-273cad103412"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"nxLog", "[", "x", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.903145347573311*^9, 3.903145352464947*^9}},
 CellLabel->
  "In[234]:=",ExpressionUUID->"7ce5a321-3ea3-4f73-99b6-5c1bcc20292d"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
         Opacity[1.], LineBox[CompressedData["
1:eJwV2Hk4VG0YBvCUlk9KkbK3Sb6olC1LbkVlrSyRSEV7WihrZF9S0UIoIUuL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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJwV2Hk4VG0YBvCUlk9KkbK3Sb6olC1LbkVlrSyRSEV7WihrZF9S0UIoIUuL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              "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0, 1}, {0., 0.3678794245445109}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0, 1}, {0., 0.3678794245445109}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwV2Hk4VG0YBvCUlk9KkbK3Sb6olC1LbkVlrSyRSEV7WihrZF9S0UIoIUuL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          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{0, 1}, {0., 0.3678794245445109}}, 
       "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1}, {0., 0.3678794245445109}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.903145352783799*^9, 3.9059889296414747`*^9, 
  3.94444333195151*^9, 3.944606828915356*^9, 3.944608514866321*^9, 
  3.944609026840698*^9, 3.945726039999256*^9},
 CellLabel->
  "Out[234]=",ExpressionUUID->"73ca9eb3-2e0e-48f1-aa47-06039a7a6765"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"H", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"nxLog", "[", "z", "]"}], "+", 
   RowBox[{"nxLog", "[", 
    RowBox[{"1", "-", "z"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HSymb", "=", 
   RowBox[{"Inactive", "[", "H", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HInterval", "[", "z_Interval", "]"}], ":=", 
  RowBox[{"bimonotoneFuncInterval", "[", 
   RowBox[{"H", ",", "z", ",", 
    RowBox[{"1", "/", "2"}]}], "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.94030110130648*^9, 3.940301124767284*^9}, {
  3.940468189861668*^9, 3.940468224897029*^9}, {3.940468335121922*^9, 
  3.940468335898761*^9}, {3.944609176640242*^9, 3.944609176890518*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"0be72b9e-348e-40f2-9dd9-d92d536b5afa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"H", "[", "x", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.940468185332726*^9, 3.940468187582457*^9}},
 CellLabel->
  "In[238]:=",ExpressionUUID->"e5dcdc4f-be46-4c92-aaad-31fc94de1258"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
         Opacity[1.], LineBox[CompressedData["
1:eJwd2Hk8VN8bB3BZIpSILCmpCElCpORTVAotikRFaZOKLEVRKIoUFYmySyWV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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJwd2Hk8VN8bB3BZIpSILCmpCElCpORTVAotikRFaZOKLEVRKIoUFYmySyWV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              "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0, 1}, {0., 0.6931471687127804}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0, 1}, {0., 0.6931471687127804}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwd2Hk8VN8bB3BZIpSILCmpCElCpORTVAotikRFaZOKLEVRKIoUFYmySyWV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          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{0, 1}, {0., 0.6931471687127804}}, 
       "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1}, {0., 0.6931471687127804}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.940468187828686*^9, 3.944443332024015*^9, 
  3.944606828947089*^9, 3.944608514976317*^9, 3.94460902696372*^9, 
  3.945726040106491*^9},
 CellLabel->
  "Out[238]=",ExpressionUUID->"892ece4e-1f9c-46ab-947d-301d4c20c9ae"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Helper to convert special symbolic functions to interval arithmetic functions.\
\>", "Section",
 CellChangeTimes->{{3.902100156955353*^9, 3.902100158786743*^9}, {
   3.902100331552536*^9, 3.902100335528594*^9}, 3.905993133712368*^9, {
   3.940463191654037*^9, 3.940463202276531*^9}, {3.9404633432024097`*^9, 
   3.9404633435097427`*^9}, {3.940796279810337*^9, 
   3.940796350616153*^9}},ExpressionUUID->"69d3a553-e266-4427-8c9e-\
de3edf82aa64"],

Cell["\<\
We manipulate expressions in symbolic form, but for final evaluation, they \
need to be converted to handle interval arithmetic well. An example is \
provided after the definition -- using the symbToInterval form makes the \
result interval much narrower than naive evaluation, while still being \
correct.\
\>", "Text",
 CellChangeTimes->{
  3.945723779829893*^9},ExpressionUUID->"566553a2-9bf6-46bb-a934-\
e0d1a173d8e3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"symbToIntervalNoMultiply", "[", "e_", "]"}], ":=", 
  RowBox[{"e", "/.", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"QSymb", "->", "QInterval"}], ",", 
     RowBox[{
      RowBox[{"QSymb", "'"}], "->", "QDerivativeInterval"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"expProdSymb", "->", "expProdInterval"}], ",", 
     RowBox[{
      RowBox[{"expProdSymb", "'"}], "->", "expProdDerivativeInterval"}], ",", 
     
     RowBox[{
      RowBox[{"expProdSymb", "''"}], "->", 
      "expProdDerivativeDerivativeInterval"}], ",", "\[IndentingNewLine]", 
     RowBox[{"multiplySymb", "->", "multiplyInterval"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"expProdOverZSquaredSymb", "->", "expProdOverZSquaredInterval"}],
      ",", 
     RowBox[{
     "expProdDerivativeOverZSymb", "->", "expProdDerivativeOverZInterval"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"expM2Symb", "->", "expM2Interval"}], ",", "\[IndentingNewLine]", 
     RowBox[{"expM2OverZSquaredSymb", "->", "expM2OverZSquaredInterval"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"HSymb", "->", "HInterval"}], ",", "\[IndentingNewLine]", 
     RowBox[{"nxLogSymb", "->", "nxLogInterval"}], ",", "\[IndentingNewLine]", 
     RowBox[{"expXmSymb", "->", "expXmInterval"}], ",", "\[IndentingNewLine]", 
     RowBox[{"expXmxSymb", "->", "expXmxInterval"}]}], "\[IndentingNewLine]", 
    "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"symbToInterval", "[", "e_", "]"}], ":=", 
  RowBox[{
   RowBox[{"symbToIntervalNoMultiply", "[", "e", "]"}], "//.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x_", " ", "y_"}], " ", "->", 
     RowBox[{"multiplyInterval", "[", 
      RowBox[{"x", ",", "y"}], "]"}]}], "}"}]}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.900801770930569*^9, 3.9008018029259872`*^9}, {
   3.900805580730928*^9, 3.900805589059559*^9}, {3.900806176185713*^9, 
   3.900806200626005*^9}, {3.900806320319672*^9, 3.90080633241823*^9}, {
   3.900888919199006*^9, 3.900888936057808*^9}, {3.900892796857808*^9, 
   3.900892802755814*^9}, {3.9020918634857273`*^9, 3.902091876939723*^9}, {
   3.903664671546308*^9, 3.903664682585793*^9}, {3.903665052143084*^9, 
   3.903665056986929*^9}, 3.914114326036396*^9, {3.914286879084154*^9, 
   3.9142869587187643`*^9}, {3.914287118207651*^9, 3.914287160144719*^9}, {
   3.914287492556534*^9, 3.914287518605054*^9}, {3.914465761848744*^9, 
   3.914465805404697*^9}, {3.91446584458139*^9, 3.914465864143651*^9}, {
   3.914466047791136*^9, 3.914466052977666*^9}, {3.914467570856586*^9, 
   3.914467578939828*^9}, {3.91489401806755*^9, 3.914894049971596*^9}, {
   3.914894206070949*^9, 3.91489420625183*^9}, {3.940032656499297*^9, 
   3.940032664271911*^9}, {3.940033353041473*^9, 3.940033358676038*^9}, {
   3.9400335698538*^9, 3.940033574568009*^9}, {3.940034468872076*^9, 
   3.940034473704167*^9}, {3.940034693195385*^9, 3.940034693549041*^9}, {
   3.940295551170919*^9, 3.940295572441166*^9}, {3.940297355803686*^9, 
   3.940297361714117*^9}, {3.940297775989023*^9, 3.940297776705937*^9}, 
   3.940463215350485*^9, {3.940468168260442*^9, 3.9404681772586727`*^9}, {
   3.944443158366802*^9, 3.944443159103851*^9}, 3.9444432909128027`*^9, 
   3.945723180692821*^9},
 CellLabel->"In[81]:=",ExpressionUUID->"8685f9b4-d67d-4435-8a42-5c8acfe89572"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Example", " ", "usage"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"exprDemo", " ", "=", " ", 
    RowBox[{
     RowBox[{"QSymb", "[", "x", "]"}], "+", 
     RowBox[{
      RowBox[{"QSymb", "'"}], "[", "x", "]"}], "+", " ", 
     RowBox[{"expProdSymb", "[", "x", "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Activate", "[", "exprDemo", "]"}], "/.", 
    RowBox[{"x", "->", 
     RowBox[{"Interval", "[", 
      RowBox[{"{", 
       RowBox[{"0.1", ",", "0.1001"}], "}"}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"symbToInterval", "[", "exprDemo", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"symbToInterval", "[", "exprDemo", "]"}], "/.", 
    RowBox[{"x", "->", 
     RowBox[{"Interval", "[", 
      RowBox[{"{", 
       RowBox[{"0.1", ",", "0.1001"}], "}"}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Activate", "[", "exprDemo", "]"}], "/.", 
    RowBox[{"x", "->", "0.10005"}]}]}]}]], "Input",
 CellChangeTimes->{{3.940463226669391*^9, 3.940463295618147*^9}, {
  3.9404633498685904`*^9, 3.9404633523066893`*^9}, {3.944609249932369*^9, 
  3.944609256752535*^9}},
 CellLabel->
  "In[241]:=",ExpressionUUID->"fcc2339c-f214-4dca-b3a4-2e27165cc456"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   TemplateBox[{"expProd"},
    "InactiveHead",
    BaseStyle->"Inactive",
    SyntaxForm->"Symbol",
    Tooltip->"Inactive[expProd]"], "[", "x", "]"}], "+", 
  RowBox[{
   TemplateBox[{"Q"},
    "InactiveHead",
    BaseStyle->"Inactive",
    SyntaxForm->"Symbol",
    Tooltip->"Inactive[Q]"], "[", "x", "]"}], "+", 
  RowBox[{
   SuperscriptBox[
    TemplateBox[{"Q"},
     "InactiveHead",
     BaseStyle->"Inactive",
     SyntaxForm->"Symbol",
     Tooltip->"Inactive[Q]"], "\[Prime]",
    MultilineFunction->None], "[", "x", "]"}]}]], "Output",
 CellChangeTimes->{{3.940463257223977*^9, 3.940463296079075*^9}, 
   3.940463352916617*^9, 3.9444433321234713`*^9, 3.944606828968547*^9, 
   3.944608514993663*^9, 3.944609026981146*^9, 3.944609257154859*^9, 
   3.945723190584553*^9, 3.945726040211976*^9},
 CellLabel->
  "Out[241]=",ExpressionUUID->"f4e79f30-43b6-493d-b6e6-a79d556c7304"],

Cell[BoxData[
 RowBox[{"Interval", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", "0.3076774227649182`"}], ",", "5.014923439653978`"}], "}"}], 
  "]"}]], "Output",
 CellChangeTimes->{{3.940463257223977*^9, 3.940463296079075*^9}, 
   3.940463352916617*^9, 3.9444433321234713`*^9, 3.944606828968547*^9, 
   3.944608514993663*^9, 3.944609026981146*^9, 3.944609257154859*^9, 
   3.945723190584553*^9, 3.945726040216391*^9},
 CellLabel->
  "Out[242]=",ExpressionUUID->"98bffd26-3866-4291-8485-451582a58fad"],

Cell[BoxData[
 RowBox[{
  RowBox[{"expProdInterval", "[", "x", "]"}], "+", 
  RowBox[{"QDerivativeInterval", "[", "x", "]"}], "+", 
  RowBox[{"QInterval", "[", "x", "]"}]}]], "Output",
 CellChangeTimes->{{3.940463257223977*^9, 3.940463296079075*^9}, 
   3.940463352916617*^9, 3.9444433321234713`*^9, 3.944606828968547*^9, 
   3.944608514993663*^9, 3.944609026981146*^9, 3.944609257154859*^9, 
   3.945723190584553*^9, 3.945726040220615*^9},
 CellLabel->
  "Out[243]=",ExpressionUUID->"8fb04e06-05cd-4b76-84f2-90b1ee26b662"],

Cell[BoxData[
 RowBox[{"Interval", "[", 
  RowBox[{"{", 
   RowBox[{"2.388963936963571`", ",", "2.3890313030897734`"}], "}"}], 
  "]"}]], "Output",
 CellChangeTimes->{{3.940463257223977*^9, 3.940463296079075*^9}, 
   3.940463352916617*^9, 3.9444433321234713`*^9, 3.944606828968547*^9, 
   3.944608514993663*^9, 3.944609026981146*^9, 3.944609257154859*^9, 
   3.945723190584553*^9, 3.945726040224724*^9},
 CellLabel->
  "Out[244]=",ExpressionUUID->"8e50afb8-e35d-42b1-b627-aea6d38b9968"],

Cell[BoxData["2.388997616949851`"], "Output",
 CellChangeTimes->{{3.940463257223977*^9, 3.940463296079075*^9}, 
   3.940463352916617*^9, 3.9444433321234713`*^9, 3.944606828968547*^9, 
   3.944608514993663*^9, 3.944609026981146*^9, 3.944609257154859*^9, 
   3.945723190584553*^9, 3.945726040228251*^9},
 CellLabel->
  "Out[245]=",ExpressionUUID->"05abfeaf-61d3-4687-99d7-ee2e6c258911"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Evaluating c^*_K at a few points
(Table 1.1, \\Cref{tab:nb-computed-cThreshK})\
\>", "Section",
 CellChangeTimes->{{3.944878895478417*^9, 3.944878902288616*^9}, {
  3.944879445696458*^9, 3.944879448776778*^9}, {3.945719428537684*^9, 
  3.9457194438253736`*^9}, {3.955211854648508*^9, 
  3.9552118592502317`*^9}},ExpressionUUID->"6611285f-9ed7-4268-8d00-\
a3def979c3ad"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"hK", "[", 
   RowBox[{"\[Mu]_", ",", "K_"}], "]"}], ":=", 
  FractionBox["\[Mu]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"E", "^", 
       RowBox[{"-", "\[Mu]"}]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"E", "^", "\[Mu]"}], "-", "1"}], ")"}]}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"K", "-", "1"}], ")"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cThreshK", "[", "K_", "]"}], ":=", 
  RowBox[{"hK", "[", 
   RowBox[{
    RowBox[{"QInverse", "[", "K", "]"}], ",", "K"}], "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.944878903361109*^9, 3.9448789}},
 CellLabel->"In[83]:=",ExpressionUUID->"6b408c0b-7987-4038-b00c-ee2ee9d46080"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"cThreshK", "[", "K", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"K", ",", "3", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9448789847256103`*^9, 3.944878984831715*^9}},
 CellLabel->
  "In[248]:=",ExpressionUUID->"46f6142c-bba7-4ae6-bea6-770a594a09e0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.7538058299742576`", ",", "3.9070806595121845`", ",", 
   "4.962191956310503`", ",", "5.984277316672035`", ",", "6.993446311275763`",
    ",", "7.997283189942905`", ",", "8.998883082541484`", ",", 
   "9.999544861999802`"}], "}"}]], "Output",
 CellChangeTimes->{3.945723874505045*^9, 3.945726040269255*^9},
 CellLabel->
  "Out[248]=",ExpressionUUID->"44d772dc-0be7-49e2-94b7-f89f88ae2363"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"cThreshK", "[", "K", "]"}], "/", "K"}], ",", 
   RowBox[{"{", 
    RowBox[{"K", ",", "3", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.94572393547238*^9, 3.945723935641801*^9}},
 CellLabel->
  "In[249]:=",ExpressionUUID->"894d68d7-bb83-45ae-ad29-48737db1748a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9179352766580858`", ",", "0.9767701648780461`", ",", 
   "0.9924383912621005`", ",", "0.9973795527786724`", ",", 
   "0.9990637587536804`", ",", "0.9996603987428632`", ",", 
   "0.9998758980601649`", ",", "0.9999544861999802`"}], "}"}]], "Output",
 CellChangeTimes->{3.945723935904367*^9, 3.945726040304122*^9},
 CellLabel->
  "Out[249]=",ExpressionUUID->"04e7182d-867b-4638-abd0-6b27866dfb6d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiscretePlot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"cThreshK", "[", "K", "]"}], "/", "K"}], ",", 
   RowBox[{"{", 
    RowBox[{"K", ",", "3", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.944878943327036*^9, 3.944878960418689*^9}, {
  3.944879141144925*^9, 3.944879141155245*^9}},
 CellLabel->
  "In[250]:=",ExpressionUUID->"d2e75de2-c68b-4b5b-89d0-16e3f19d7451"],

Cell[BoxData[
 GraphicsBox[{{
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[2], 
     TagBox[{
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
        0.012833333333333334`], AbsoluteThickness[2], Opacity[0.2], 
        LineBox[{{{3., 0.9179352766580858}, {3., 0.942111565104868}}},
         VertexColors->None]}, 
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
        0.012833333333333334`], AbsoluteThickness[2], Opacity[0.2], 
        LineBox[{{{4., 0.9767701648780461}, {4., 0.942111565104868}}, {{5., 
         0.9924383912621005}, {5., 0.942111565104868}}, {{6., 
         0.9973795527786724}, {6., 0.942111565104868}}, {{7., 
         0.9990637587536804}, {7., 0.942111565104868}}, {{8., 
         0.9996603987428632}, {8., 0.942111565104868}}, {{9., 
         0.9998758980601649}, {9., 0.942111565104868}}, {{10., 
         0.9999544861999802}, {10., 0.942111565104868}}},
         VertexColors->None]}},
      Annotation[#, "Charting`Private`Tag$9781#1"]& ]}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[2], {}, 
      PointBox[{{3., 0.9179352766580858}, {4., 0.9767701648780461}, {5., 
       0.9924383912621005}, {6., 0.9973795527786724}, {7., 
       0.9990637587536804}, {8., 0.9996603987428632}, {9., 
       0.9998758980601649}, {10., 0.9999544861999802}}], {}},
     Annotation[#, "Charting`Private`Tag$9781#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{3, 0.942111565104868},
  DisplayFunction->Identity,
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "MessagesHead" -> DiscretePlot, "AxisPadding" -> Scaled[0.02], 
    "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05]},
  PlotRange->{{3, 10}, {0.942111565104868, 0.9999544861999802}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.945723951582424*^9, 3.945726040395958*^9},
 CellLabel->
  "Out[250]=",ExpressionUUID->"b0bbfbf6-b6a0-4a4d-b3f1-8dfee54c07ea"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Interval arithmetic towards proving J_K < -\[CurlyEpsilon] for 2 < c < \
K.", "Chapter",
 CellChangeTimes->{{3.940300569924658*^9, 3.940300571965276*^9}, {
  3.940301813122067*^9, 3.940301822973646*^9}, {3.9404620706639347`*^9, 
  3.94046209367088*^9}, {3.944438526939106*^9, 3.944438530555999*^9}, {
  3.9444386106448913`*^9, 3.944438619587885*^9}, {3.9446096940968657`*^9, 
  3.944609696313393*^9}},ExpressionUUID->"fccdd8a1-d6b7-4490-b613-\
2ce55880021c"],

Cell["\<\
Interval arithmetic calculations are used here for K=3 (along \
\[Zeta]=\[Zeta]sqrt) and K=4,5,6 (along \[Zeta]=\[Zeta]lin) to show J_K < -\
\[CurlyEpsilon] along different regions of (\[Alpha],c).
The paper \[OpenCurlyDoubleQuote]The Satisfiability Threshold for K-XOR Games\
\[CloseCurlyDoubleQuote] integrates these calculations into a cohesive \
argument to show J_K < -\[CurlyEpsilon] along much larger regions of \
(\[Alpha],c) for all K\[GreaterEqual]3.\
\>", "Text",
 CellChangeTimes->{{3.94460809874258*^9, 
  3.944608224353232*^9}},ExpressionUUID->"6e76cc79-5075-4d53-98d2-\
ee3ec2d8e3db"],

Cell[CellGroupData[{

Cell["Definitions of J_K, L_K, \[Zeta]lin, \[Zeta]sqrt, and related \
functions", "Section",
 CellChangeTimes->{{3.937265110254794*^9, 3.937265111711562*^9}, {
  3.940300811636059*^9, 3.940300812730366*^9}, {3.9404606638101177`*^9, 
  3.940460663996099*^9}, {3.940796601423321*^9, 3.9407966034204483`*^9}, {
  3.944610088628448*^9, 3.944610100443847*^9}, {3.945723200913064*^9, 
  3.945723208429913*^9}, {3.9457239952318892`*^9, 3.945723997703998*^9}, {
  3.945725789417953*^9, 
  3.945725817487927*^9}},ExpressionUUID->"fce987c7-c50c-4d2c-bb45-\
6573341343c5"],

Cell[CellGroupData[{

Cell["Definitions", "Subsection",
 CellChangeTimes->{{3.944449638351083*^9, 
  3.944449640537109*^9}},ExpressionUUID->"edfc2bf5-83c8-4c17-9de0-\
a42090fa2188"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"JK", "[", 
   RowBox[{
   "\[Alpha]_", ",", "\[Zeta]1_", ",", "\[Zeta]2_", ",", "c_", ",", "K_"}], 
   "]"}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Lambda]", "=", 
      RowBox[{"QInverse", "[", "c", "]"}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "K"], 
      RowBox[{"H", "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"\[Alpha]", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"\[Alpha]", "/", "\[Zeta]1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "\[Alpha]"}], ")"}], 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}], "/", "\[Zeta]2"}], "]"}]}], 
     "+", 
     RowBox[{
      FractionBox["1", "c"], 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"expM2", "[", 
          RowBox[{"\[Lambda]", 
           RowBox[{"(", 
            RowBox[{"\[Zeta]2", "+", "\[Zeta]1"}], ")"}]}], "]"}], "+", 
         RowBox[{"expM2", "[", 
          RowBox[{"\[Lambda]", 
           RowBox[{"(", 
            RowBox[{"\[Zeta]2", "-", "\[Zeta]1"}], ")"}]}], "]"}]}], 
        RowBox[{"2", 
         RowBox[{"expM2", "[", "\[Lambda]", "]"}]}]], "]"}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JK", "[", 
   RowBox[{"\[Alpha]_", ",", "\[Zeta]_List", ",", "c_", ",", "K_"}], "]"}], ":=", 
  RowBox[{"JK", "[", 
   RowBox[{"\[Alpha]", ",", 
    RowBox[{"\[Zeta]", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"\[Zeta]", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "c", ",", "K"}], "]"}]}]}], "Input",\

 InitializationCell->True,
 CellChangeTimes->{{3.937265733281351*^9, 3.937265738793173*^9}, 
   3.937265824913896*^9, {3.937266402405792*^9, 3.937266414904314*^9}, {
   3.937266485089773*^9, 3.937266538949533*^9}, 3.9372665756592903`*^9, {
   3.940300728462812*^9, 3.9403007300202208`*^9}, {3.940460668222145*^9, 
   3.940460668386848*^9}, {3.940462385699878*^9, 3.940462401858376*^9}, {
   3.940465619855796*^9, 3.940465633168438*^9}, {3.940465709391765*^9, 
   3.940465712733032*^9}, {3.940468670017849*^9, 3.9404686703818827`*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"50e7309c-ea12-41c5-81ca-b6264791ef08"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"JK\[Lambda]", "[", 
   RowBox[{
   "\[Alpha]_", ",", "\[Zeta]1_", ",", "\[Zeta]2_", ",", "\[Lambda]_", ",", 
    "K_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["1", "K"], 
    RowBox[{"H", "[", "\[Alpha]", "]"}]}], "+", 
   RowBox[{"\[Alpha]", " ", 
    RowBox[{"Log", "[", 
     RowBox[{"\[Alpha]", "/", "\[Zeta]1"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "\[Alpha]"}], ")"}], 
    RowBox[{"Log", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "\[Alpha]"}], ")"}], "/", "\[Zeta]2"}], "]"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"Q", "[", "\[Lambda]", "]"}]], 
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{
       RowBox[{"expM2", "[", 
        RowBox[{"\[Lambda]", 
         RowBox[{"(", 
          RowBox[{"\[Zeta]2", "+", "\[Zeta]1"}], ")"}]}], "]"}], "+", 
       RowBox[{"expM2", "[", 
        RowBox[{"\[Lambda]", 
         RowBox[{"(", 
          RowBox[{"\[Zeta]2", "-", "\[Zeta]1"}], ")"}]}], "]"}]}], 
      RowBox[{"2", 
       RowBox[{"expM2", "[", "\[Lambda]", "]"}]}]], 
     "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JK\[Lambda]", "[", 
   RowBox[{"\[Alpha]_", ",", "\[Zeta]_List", ",", "\[Lambda]_", ",", "K_"}], 
   "]"}], ":=", 
  RowBox[{"JK\[Lambda]", "[", 
   RowBox[{"\[Alpha]", ",", 
    RowBox[{"\[Zeta]", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"\[Zeta]", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "\[Lambda]", ",", "K"}], 
   "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.940465639184159*^9, 3.940465644825734*^9}, {
   3.940465859070853*^9, 3.9404658614287558`*^9}, 3.940465982145424*^9, {
   3.9404687337867107`*^9, 3.940468734145145*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"f152df2a-2116-439e-9fd5-fcb8b028c88b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"JK\[Lambda]Symb", "=", 
  RowBox[{
   RowBox[{
    FractionBox["1", "K"], 
    RowBox[{"H", "[", "\[Alpha]", "]"}]}], "+", 
   RowBox[{"\[Alpha]", " ", 
    RowBox[{"Log", "[", 
     RowBox[{"\[Alpha]", "/", "\[Zeta]1"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "\[Alpha]"}], ")"}], 
    RowBox[{"Log", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "\[Alpha]"}], ")"}], "/", "\[Zeta]2"}], "]"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"QSymb", "[", "\[Lambda]", "]"}]], 
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{
       RowBox[{"expM2Symb", "[", 
        RowBox[{"\[Lambda]", 
         RowBox[{"(", 
          RowBox[{"\[Zeta]2", "+", "\[Zeta]1"}], ")"}]}], "]"}], "+", 
       RowBox[{"expM2Symb", "[", 
        RowBox[{"\[Lambda]", 
         RowBox[{"(", 
          RowBox[{"\[Zeta]2", "-", "\[Zeta]1"}], ")"}]}], "]"}]}], 
      RowBox[{"2", 
       RowBox[{"expM2Symb", "[", "\[Lambda]", "]"}]}]], "]"}]}]}]}]], "Input",\

 InitializationCell->True,
 CellChangeTimes->{{3.940029210977949*^9, 3.940029220554884*^9}, {
  3.940460768456448*^9, 3.940460773490628*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"1a5b88c8-4d47-4734-b15e-82b8c3e9815c"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "\[Alpha]"}], "]"}]}], "-", 
    RowBox[{"\[Alpha]", " ", 
     RowBox[{"Log", "[", "\[Alpha]", "]"}]}]}], "K"], "+", 
  RowBox[{"\[Alpha]", " ", 
   RowBox[{"Log", "[", 
    FractionBox["\[Alpha]", "\[Zeta]1"], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
   RowBox[{"Log", "[", 
    FractionBox[
     RowBox[{"1", "-", "\[Alpha]"}], "\[Zeta]2"], "]"}]}], "+", 
  FractionBox[
   RowBox[{"Log", "[", 
    FractionBox[
     RowBox[{
      RowBox[{
       TemplateBox[{"expM2"},
        "InactiveHead",
        BaseStyle->"Inactive",
        SyntaxForm->"Symbol",
        Tooltip->"Inactive[expM2]"], "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Zeta]1"}], "+", "\[Zeta]2"}], ")"}], " ", 
        "\[Lambda]"}], "]"}], "+", 
      RowBox[{
       TemplateBox[{"expM2"},
        "InactiveHead",
        BaseStyle->"Inactive",
        SyntaxForm->"Symbol",
        Tooltip->"Inactive[expM2]"], "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Zeta]1", "+", "\[Zeta]2"}], ")"}], " ", "\[Lambda]"}], 
       "]"}]}], 
     RowBox[{"2", " ", 
      RowBox[{
       TemplateBox[{"expM2"},
        "InactiveHead",
        BaseStyle->"Inactive",
        SyntaxForm->"Symbol",
        Tooltip->"Inactive[expM2]"], "[", "\[Lambda]", "]"}]}]], "]"}], 
   RowBox[{
    TemplateBox[{"Q"},
     "InactiveHead",
     BaseStyle->"Inactive",
     SyntaxForm->"Symbol",
     Tooltip->"Inactive[Q]"], "[", "\[Lambda]", "]"}]]}]], "Output",
 CellChangeTimes->{
  3.940029221097558*^9, 3.940039236413808*^9, 3.940288680077713*^9, 
   3.940300935199165*^9, 3.940301161418494*^9, 3.940459761761976*^9, 
   3.940460794958497*^9, 3.940639858143752*^9, 3.940785271818935*^9, 
   3.9410655121268578`*^9, 3.941070939334293*^9, 3.941304537353253*^9, 
   3.94392498745139*^9, 3.9439278645749216`*^9, 3.944438246791154*^9, 
   3.94443850147071*^9, 3.944442986407302*^9, {3.944443315729555*^9, 
   3.944443332181635*^9}, {3.9446068073978243`*^9, 3.944606829008257*^9}, 
   3.944608013731138*^9, 3.944608515036522*^9, {3.944609014764619*^9, 
   3.9446090270907087`*^9}, 3.94572302644776*^9, 3.945723916222969*^9, 
   3.945724189549177*^9, {3.945726023323724*^9, 3.945726040437628*^9}, 
   3.94935845157858*^9, 3.949360278190428*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"5f8aaef9-3f05-4f9b-b04c-f4a394addc6a"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Zeta]sqrt", "[", 
    RowBox[{"\[Alpha]_", ",", "K_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"\[Alpha]", "/", 
       RowBox[{"(", 
        RowBox[{"K", "-", "1"}], ")"}]}], "]"}], ",", 
     RowBox[{"1", "-", "\[Alpha]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Zeta]sqrtReflect", "[", 
   RowBox[{"\[Alpha]_", ",", "K_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"\[Alpha]", "<", 
     RowBox[{"1", "/", "2"}]}], ",", 
    RowBox[{"\[Zeta]sqrt", "[", 
     RowBox[{"\[Alpha]", ",", "K"}], "]"}], ",", " ", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Zeta]", "=", 
        RowBox[{"\[Zeta]sqrt", "[", 
         RowBox[{
          RowBox[{"1", "-", "\[Alpha]"}], ",", "K"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Zeta]", "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", 
        RowBox[{"\[Zeta]", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Zeta]lin", "[", "\[Alpha]_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]", ",", 
     RowBox[{"1", "-", "\[Alpha]"}]}], "}"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.940462538349555*^9, 3.940462562011901*^9}, {
  3.940466043327457*^9, 3.9404660918938437`*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"159d2751-f4da-47af-b81b-bbad1ebdde41"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Zeta]lin", "[", "\[Alpha]", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{"\[Zeta]lin", "[", "\[Alpha]", "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]", ",", "0", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.940474183985992*^9, 3.940474185162992*^9}, {
  3.940796623907933*^9, 3.9407966382088223`*^9}},
 CellLabel->
  "In[259]:=",ExpressionUUID->"6fac899b-002d-4075-8938-4a2f084a0ebb"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
         Opacity[1.], LineBox[CompressedData["
1:eJxFxW0w03EcAPCNdZRrjMr9adxE5SlOUlKpuMhDneHk8nRCWk/InXR1WrdJ
nua6nZTnh5R2jGyuMnHsdDnPo1GzMUtj83RndnRZ9cL39+JzH0r8XWqiHg6H
C/7n/wGJypGu+fAz2xN8LFJkmLv39kcrS8paMV84cED8vhwLgyMStB3PsQR4
yuWpTwGWDlftvZydizFgumHroWcYG74SWc1dWa2DjXT0KD8rLmwXsqTsyePB
GYOe3iVrH2FzHkmKx3fCbXKf/qFT3XA3rdwyUi2ENQdPGzfe/gLrbXBMLO36
YA9dXFtoUz/cz3Af7HUYgq2LVBsNS8OwSiuTjruOwnUL7X3EQhFMJL9ZVijG
4Pwb/KQq22/w+lmOIjlLDKe7CXn7eiZgWZMwb4TyHf5NGyu1f/ADdjxnsJXU
LoH9aijXW8ylcAY51mYmSgY7qcONxMHTsJnxiqFwE03oLOUeKJuBb7q3T+4M
lMOci/FVn9fRGpWFyVzxLMwP9dNn+yrgLH9mJW8OTZkKmKhl/oRPHmewMbc5
OMpqaAMvQmv6CuQp9F9wCSEmnWqrhM2k/Bo9IXrHI3qYZ+o8jGuI4cpNF+C0
V9wC0250h2OOIemOCiYFpDk9IaphifOwKFOAbq7wtlXELMLRXA8SeQv9mFlN
l7xbghuV5FJi0DKcU86Mk15CJ1AX7ZpC0PsFgubgCHQu62pvfjw62ePl6q5M
tA1jj79BPXrrxMPd4rfoycXZ0XoOuiiiNfpCC1rnQL3HFKAlI6wKfRH6Q7b2
mmgczfaKta+dQAe+PsI7L0V/uj/wlT6PLnY+xgpRo1PlZWGUZfThoFuyrjU0
AT9WV6RFT/O9aHGbaAGt1sX1D/qFtZFGp0P/BaO4ekM=
          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ], 
       TagBox[
        {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[2], 
         Opacity[1.], LineBox[CompressedData["
1:eJw1lGs0lAkYxwfTydISbZhK0iqSSoii9i/aFLqQVu0qkqKpRKHaU5OxJrqI
NumCmlxaccxoXY4yZZY52uZMkUtD6R2mMcbM8OasabCVffuwH57znN/5P//z
fPvZRx8LPWBIo9G2UPN1Bx5QvRIO7fzhhp2pbmqKBN1/ToKM4YH6TxaiM59J
uN+9WVDN2IDuHptrE5Mkgl5I/yxkhIGRu3jlPzoS4TH6J78zYlBg7HdUqSHx
bkWGfxYjCdzRUwMSKQnu7G3nLzLSUd6s7LrFJ8E2rna8wMiFILapzj2SxK7d
9/gfRkvAVE/T9VWNwHSKHREwnw/zPq+Lc81GsChkRNV8qQZvV8nTMuKHcfLl
Gtwce4SVLTbjR/7SwrrGgjAwaMTZ5+tEMjst6uT+kta1TQidTs6QJGjQxCyc
u1srwvZSm0dDIjV0i9eZVx59Bv86V0GugxqGExUz5y4SQ2jQ5fMoZQieU1F1
O3gSuAljLQ93qiBJ93jZ4tyKF8Tx4K2rVLDL0Uw8GGnDBy8To4rMQWj0MqLL
tR0m9JyZ1weVKFE3iM2udIBnUnR7fLUSZrZ/kApFJ04numRmZQ3g8qHag1yH
1/AOKpXwhxX46FuhiDsnBSeyPCvIV4EkN1GNVXM3WpSFpUl33kPGE116Zf8G
OWW23takHP8yO/OX/PoWaeLZbho/OZaun/7lYEMvmJGfUoOL+hFQZB/70JpA
7/JjwY5jfThpG7mwP0KGDYlt8dkhfXDR7jSVbulDmWPYUEiMDLPMPxiLJvvw
pt9u5KQJAXpjPv/7gn6Ms//m1j/rxWGPhp5vguRwvnEhWHvoLSo2R3OffpSj
/IhPY5rlG+g0c2Yq897Dykksc2/vRu2OAKPcDQrk7UqckKZIcW4T526NUgHD
Yzphnttr2L8L7C7mDODpj8xt9WOd8PZKz2W4KXH5qv61JL8DEfNbJww6lNjU
vG/Gp93t0Imz5AnsQVgxFd7zP7fhJn1vUqiDCtzhjOV18a2YRdQWGYpUqMlw
StaREkw7yw5bkzgErelk5RwfMWgP9vLllmrQIjh+yTXPcPw2P8uySY3Veeuf
1+pFeLI009giXoMZIbJ3DQFNsAg87pJmpsUp/tGCkUuN6F3W1nFaoMWCq6x9
K+c9RtUdOCj2DiPVxIggjGuxh+9pYftlGDacwBRr8yqkcu6xe8tHQCsbHPAK
LUWlyjbfLJhElNqvwIWVh8xCThSxlQRtWzDp7pCHmNDhRbwQEqnVO/18xNcx
TyCo2hJO8Zk41War67iY/UvL5WgSQrMrHrG8a4jzvDVqcprqu/dI7hE5WJj+
3abp96l7PTG5jHUeX1af+VZaRrFwlLtWzEHP8Pv2+xVU/wI9IMiKg5zw6j0b
H1L9ec7X4ni/Yco59ARHQMLXN3lpMZGK3lfZd4w6qNzSut6VlYL68/r9HV0U
l6ylb7VKRq5P5JLiboo9o7cf5p1AUOnyGj+C+vdzpaqUSMDjUy+es4eofGOG
myfrIPKWrcoO0VLMbBcn8PYjUV4QZk9SnG27v4KIglPwEZlwjOKqWMf1rJ9A
N+gsydFTPP45vI7Yjr5aH2YU5R1aqpNFOGsjBMziFa6Ul2gLyhVpLE/87y1K
Ze1fPfYfknBtcA==
          "]]},
        Annotation[#, "Charting`Private`Tag#2"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJxFxW0w03EcAPCNdZRrjMr9adxE5SlOUlKpuMhDneHk8nRCWk/InXR1WrdJ
nua6nZTnh5R2jGyuMnHsdDnPo1GzMUtj83RndnRZ9cL39+JzH0r8XWqiHg6H
C/7n/wGJypGu+fAz2xN8LFJkmLv39kcrS8paMV84cED8vhwLgyMStB3PsQR4
yuWpTwGWDlftvZydizFgumHroWcYG74SWc1dWa2DjXT0KD8rLmwXsqTsyePB
GYOe3iVrH2FzHkmKx3fCbXKf/qFT3XA3rdwyUi2ENQdPGzfe/gLrbXBMLO36
YA9dXFtoUz/cz3Af7HUYgq2LVBsNS8OwSiuTjruOwnUL7X3EQhFMJL9ZVijG
4Pwb/KQq22/w+lmOIjlLDKe7CXn7eiZgWZMwb4TyHf5NGyu1f/ADdjxnsJXU
LoH9aijXW8ylcAY51mYmSgY7qcONxMHTsJnxiqFwE03oLOUeKJuBb7q3T+4M
lMOci/FVn9fRGpWFyVzxLMwP9dNn+yrgLH9mJW8OTZkKmKhl/oRPHmewMbc5
OMpqaAMvQmv6CuQp9F9wCSEmnWqrhM2k/Bo9IXrHI3qYZ+o8jGuI4cpNF+C0
V9wC0250h2OOIemOCiYFpDk9IaphifOwKFOAbq7wtlXELMLRXA8SeQv9mFlN
l7xbghuV5FJi0DKcU86Mk15CJ1AX7ZpC0PsFgubgCHQu62pvfjw62ePl6q5M
tA1jj79BPXrrxMPd4rfoycXZ0XoOuiiiNfpCC1rnQL3HFKAlI6wKfRH6Q7b2
mmgczfaKta+dQAe+PsI7L0V/uj/wlT6PLnY+xgpRo1PlZWGUZfThoFuyrjU0
AT9WV6RFT/O9aHGbaAGt1sX1D/qFtZFGp0P/BaO4ekM=
              "]]}, "Charting`Private`Tag#1"], 
           Annotation[{
             Directive[
              Opacity[1.], 
              RGBColor[0.880722, 0.611041, 0.142051], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJw1lGs0lAkYxwfTydISbZhK0iqSSoii9i/aFLqQVu0qkqKpRKHaU5OxJrqI
NumCmlxaccxoXY4yZZY52uZMkUtD6R2mMcbM8OasabCVffuwH57znN/5P//z
fPvZRx8LPWBIo9G2UPN1Bx5QvRIO7fzhhp2pbmqKBN1/ToKM4YH6TxaiM59J
uN+9WVDN2IDuHptrE5Mkgl5I/yxkhIGRu3jlPzoS4TH6J78zYlBg7HdUqSHx
bkWGfxYjCdzRUwMSKQnu7G3nLzLSUd6s7LrFJ8E2rna8wMiFILapzj2SxK7d
9/gfRkvAVE/T9VWNwHSKHREwnw/zPq+Lc81GsChkRNV8qQZvV8nTMuKHcfLl
Gtwce4SVLTbjR/7SwrrGgjAwaMTZ5+tEMjst6uT+kta1TQidTs6QJGjQxCyc
u1srwvZSm0dDIjV0i9eZVx59Bv86V0GugxqGExUz5y4SQ2jQ5fMoZQieU1F1
O3gSuAljLQ93qiBJ93jZ4tyKF8Tx4K2rVLDL0Uw8GGnDBy8To4rMQWj0MqLL
tR0m9JyZ1weVKFE3iM2udIBnUnR7fLUSZrZ/kApFJ04numRmZQ3g8qHag1yH
1/AOKpXwhxX46FuhiDsnBSeyPCvIV4EkN1GNVXM3WpSFpUl33kPGE116Zf8G
OWW23takHP8yO/OX/PoWaeLZbho/OZaun/7lYEMvmJGfUoOL+hFQZB/70JpA
7/JjwY5jfThpG7mwP0KGDYlt8dkhfXDR7jSVbulDmWPYUEiMDLPMPxiLJvvw
pt9u5KQJAXpjPv/7gn6Ms//m1j/rxWGPhp5vguRwvnEhWHvoLSo2R3OffpSj
/IhPY5rlG+g0c2Yq897Dykksc2/vRu2OAKPcDQrk7UqckKZIcW4T526NUgHD
Yzphnttr2L8L7C7mDODpj8xt9WOd8PZKz2W4KXH5qv61JL8DEfNbJww6lNjU
vG/Gp93t0Imz5AnsQVgxFd7zP7fhJn1vUqiDCtzhjOV18a2YRdQWGYpUqMlw
StaREkw7yw5bkzgErelk5RwfMWgP9vLllmrQIjh+yTXPcPw2P8uySY3Veeuf
1+pFeLI009giXoMZIbJ3DQFNsAg87pJmpsUp/tGCkUuN6F3W1nFaoMWCq6x9
K+c9RtUdOCj2DiPVxIggjGuxh+9pYftlGDacwBRr8yqkcu6xe8tHQCsbHPAK
LUWlyjbfLJhElNqvwIWVh8xCThSxlQRtWzDp7pCHmNDhRbwQEqnVO/18xNcx
TyCo2hJO8Zk41War67iY/UvL5WgSQrMrHrG8a4jzvDVqcprqu/dI7hE5WJj+
3abp96l7PTG5jHUeX1af+VZaRrFwlLtWzEHP8Pv2+xVU/wI9IMiKg5zw6j0b
H1L9ec7X4ni/Yco59ARHQMLXN3lpMZGK3lfZd4w6qNzSut6VlYL68/r9HV0U
l6ylb7VKRq5P5JLiboo9o7cf5p1AUOnyGj+C+vdzpaqUSMDjUy+es4eofGOG
myfrIPKWrcoO0VLMbBcn8PYjUV4QZk9SnG27v4KIglPwEZlwjOKqWMf1rJ9A
N+gsydFTPP45vI7Yjr5aH2YU5R1aqpNFOGsjBMziFa6Ul2gLyhVpLE/87y1K
Ze1fPfYfknBtcA==
              "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0, 1}, {0., 0.9999999795918367}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.880722, 0.611041, 0.142051], 
              AbsoluteThickness[2]], 
             Directive[
              Opacity[1.], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0, 1}, {0., 0.9999999795918367}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             RGBColor[0.880722, 0.611041, 0.142051], 
             AbsoluteThickness[2]], 
            Directive[
             Opacity[1.], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJxFxW0w03EcAPCNdZRrjMr9adxE5SlOUlKpuMhDneHk8nRCWk/InXR1WrdJ
nua6nZTnh5R2jGyuMnHsdDnPo1GzMUtj83RndnRZ9cL39+JzH0r8XWqiHg6H
C/7n/wGJypGu+fAz2xN8LFJkmLv39kcrS8paMV84cED8vhwLgyMStB3PsQR4
yuWpTwGWDlftvZydizFgumHroWcYG74SWc1dWa2DjXT0KD8rLmwXsqTsyePB
GYOe3iVrH2FzHkmKx3fCbXKf/qFT3XA3rdwyUi2ENQdPGzfe/gLrbXBMLO36
YA9dXFtoUz/cz3Af7HUYgq2LVBsNS8OwSiuTjruOwnUL7X3EQhFMJL9ZVijG
4Pwb/KQq22/w+lmOIjlLDKe7CXn7eiZgWZMwb4TyHf5NGyu1f/ADdjxnsJXU
LoH9aijXW8ylcAY51mYmSgY7qcONxMHTsJnxiqFwE03oLOUeKJuBb7q3T+4M
lMOci/FVn9fRGpWFyVzxLMwP9dNn+yrgLH9mJW8OTZkKmKhl/oRPHmewMbc5
OMpqaAMvQmv6CuQp9F9wCSEmnWqrhM2k/Bo9IXrHI3qYZ+o8jGuI4cpNF+C0
V9wC0250h2OOIemOCiYFpDk9IaphifOwKFOAbq7wtlXELMLRXA8SeQv9mFlN
l7xbghuV5FJi0DKcU86Mk15CJ1AX7ZpC0PsFgubgCHQu62pvfjw62ePl6q5M
tA1jj79BPXrrxMPd4rfoycXZ0XoOuiiiNfpCC1rnQL3HFKAlI6wKfRH6Q7b2
mmgczfaKta+dQAe+PsI7L0V/uj/wlT6PLnY+xgpRo1PlZWGUZfThoFuyrjU0
AT9WV6RFT/O9aHGbaAGt1sX1D/qFtZFGp0P/BaO4ekM=
          "]]}, "Charting`Private`Tag#1"], 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJw1lGs0lAkYxwfTydISbZhK0iqSSoii9i/aFLqQVu0qkqKpRKHaU5OxJrqI
NumCmlxaccxoXY4yZZY52uZMkUtD6R2mMcbM8OasabCVffuwH57znN/5P//z
fPvZRx8LPWBIo9G2UPN1Bx5QvRIO7fzhhp2pbmqKBN1/ToKM4YH6TxaiM59J
uN+9WVDN2IDuHptrE5Mkgl5I/yxkhIGRu3jlPzoS4TH6J78zYlBg7HdUqSHx
bkWGfxYjCdzRUwMSKQnu7G3nLzLSUd6s7LrFJ8E2rna8wMiFILapzj2SxK7d
9/gfRkvAVE/T9VWNwHSKHREwnw/zPq+Lc81GsChkRNV8qQZvV8nTMuKHcfLl
Gtwce4SVLTbjR/7SwrrGgjAwaMTZ5+tEMjst6uT+kta1TQidTs6QJGjQxCyc
u1srwvZSm0dDIjV0i9eZVx59Bv86V0GugxqGExUz5y4SQ2jQ5fMoZQieU1F1
O3gSuAljLQ93qiBJ93jZ4tyKF8Tx4K2rVLDL0Uw8GGnDBy8To4rMQWj0MqLL
tR0m9JyZ1weVKFE3iM2udIBnUnR7fLUSZrZ/kApFJ04numRmZQ3g8qHag1yH
1/AOKpXwhxX46FuhiDsnBSeyPCvIV4EkN1GNVXM3WpSFpUl33kPGE116Zf8G
OWW23takHP8yO/OX/PoWaeLZbho/OZaun/7lYEMvmJGfUoOL+hFQZB/70JpA
7/JjwY5jfThpG7mwP0KGDYlt8dkhfXDR7jSVbulDmWPYUEiMDLPMPxiLJvvw
pt9u5KQJAXpjPv/7gn6Ms//m1j/rxWGPhp5vguRwvnEhWHvoLSo2R3OffpSj
/IhPY5rlG+g0c2Yq897Dykksc2/vRu2OAKPcDQrk7UqckKZIcW4T526NUgHD
Yzphnttr2L8L7C7mDODpj8xt9WOd8PZKz2W4KXH5qv61JL8DEfNbJww6lNjU
vG/Gp93t0Imz5AnsQVgxFd7zP7fhJn1vUqiDCtzhjOV18a2YRdQWGYpUqMlw
StaREkw7yw5bkzgErelk5RwfMWgP9vLllmrQIjh+yTXPcPw2P8uySY3Veeuf
1+pFeLI009giXoMZIbJ3DQFNsAg87pJmpsUp/tGCkUuN6F3W1nFaoMWCq6x9
K+c9RtUdOCj2DiPVxIggjGuxh+9pYftlGDacwBRr8yqkcu6xe8tHQCsbHPAK
LUWlyjbfLJhElNqvwIWVh8xCThSxlQRtWzDp7pCHmNDhRbwQEqnVO/18xNcx
TyCo2hJO8Zk41War67iY/UvL5WgSQrMrHrG8a4jzvDVqcprqu/dI7hE5WJj+
3abp96l7PTG5jHUeX1af+VZaRrFwlLtWzEHP8Pv2+xVU/wI9IMiKg5zw6j0b
H1L9ec7X4ni/Yco59ARHQMLXN3lpMZGK3lfZd4w6qNzSut6VlYL68/r9HV0U
l6ylb7VKRq5P5JLiboo9o7cf5p1AUOnyGj+C+vdzpaqUSMDjUy+es4eofGOG
myfrIPKWrcoO0VLMbBcn8PYjUV4QZk9SnG27v4KIglPwEZlwjOKqWMf1rJ9A
N+gsydFTPP45vI7Yjr5aH2YU5R1aqpNFOGsjBMziFa6Ul2gLyhVpLE/87y1K
Ze1fPfYfknBtcA==
          "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{0, 1}, {0., 0.9999999795918367}}, 
       "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[2]], 
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1}, {0., 0.9999999795918367}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.94047418558799*^9, {3.940796626951315*^9, 3.9407966388388853`*^9}, 
   3.944443332232152*^9, 3.9446068290565434`*^9, 3.9446085151215267`*^9, 
   3.944609027161628*^9, 3.945726040490431*^9},
 CellLabel->
  "Out[259]=",ExpressionUUID->"25b172b5-b8da-44fd-91b7-4364d9ef6af3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Zeta]sqrt", "[", 
       RowBox[{"\[Alpha]", ",", "3"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{"\[Zeta]sqrt", "[", 
       RowBox[{"\[Alpha]", ",", "3"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]", ",", "0", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.940474183985992*^9, 3.940474185162992*^9}},
 CellLabel->
  "In[260]:=",ExpressionUUID->"54238ba2-d434-4baf-b5cd-16da1e087be7"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
         Opacity[1.], LineBox[CompressedData["
1:eJwV0fk/1IkDx3E1jgmN1C5LjoQhW1KhNtV7S9+IWFcsTZKjFda1HYSkjE3l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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ], 
       TagBox[
        {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[2], 
         Opacity[1.], LineBox[CompressedData["
1:eJw1lGs0lAkYxwfTydISbZhK0iqSSoii9i/aFLqQVu0qkqKpRKHaU5OxJrqI
NumCmlxaccxoXY4yZZY52uZMkUtD6R2mMcbM8OasabCVffuwH57znN/5P//z
fPvZRx8LPWBIo9G2UPN1Bx5QvRIO7fzhhp2pbmqKBN1/ToKM4YH6TxaiM59J
uN+9WVDN2IDuHptrE5Mkgl5I/yxkhIGRu3jlPzoS4TH6J78zYlBg7HdUqSHx
bkWGfxYjCdzRUwMSKQnu7G3nLzLSUd6s7LrFJ8E2rna8wMiFILapzj2SxK7d
9/gfRkvAVE/T9VWNwHSKHREwnw/zPq+Lc81GsChkRNV8qQZvV8nTMuKHcfLl
Gtwce4SVLTbjR/7SwrrGgjAwaMTZ5+tEMjst6uT+kta1TQidTs6QJGjQxCyc
u1srwvZSm0dDIjV0i9eZVx59Bv86V0GugxqGExUz5y4SQ2jQ5fMoZQieU1F1
O3gSuAljLQ93qiBJ93jZ4tyKF8Tx4K2rVLDL0Uw8GGnDBy8To4rMQWj0MqLL
tR0m9JyZ1weVKFE3iM2udIBnUnR7fLUSZrZ/kApFJ04numRmZQ3g8qHag1yH
1/AOKpXwhxX46FuhiDsnBSeyPCvIV4EkN1GNVXM3WpSFpUl33kPGE116Zf8G
OWW23takHP8yO/OX/PoWaeLZbho/OZaun/7lYEMvmJGfUoOL+hFQZB/70JpA
7/JjwY5jfThpG7mwP0KGDYlt8dkhfXDR7jSVbulDmWPYUEiMDLPMPxiLJvvw
pt9u5KQJAXpjPv/7gn6Ms//m1j/rxWGPhp5vguRwvnEhWHvoLSo2R3OffpSj
/IhPY5rlG+g0c2Yq897Dykksc2/vRu2OAKPcDQrk7UqckKZIcW4T526NUgHD
Yzphnttr2L8L7C7mDODpj8xt9WOd8PZKz2W4KXH5qv61JL8DEfNbJww6lNjU
vG/Gp93t0Imz5AnsQVgxFd7zP7fhJn1vUqiDCtzhjOV18a2YRdQWGYpUqMlw
StaREkw7yw5bkzgErelk5RwfMWgP9vLllmrQIjh+yTXPcPw2P8uySY3Veeuf
1+pFeLI009giXoMZIbJ3DQFNsAg87pJmpsUp/tGCkUuN6F3W1nFaoMWCq6x9
K+c9RtUdOCj2DiPVxIggjGuxh+9pYftlGDacwBRr8yqkcu6xe8tHQCsbHPAK
LUWlyjbfLJhElNqvwIWVh8xCThSxlQRtWzDp7pCHmNDhRbwQEqnVO/18xNcx
TyCo2hJO8Zk41War67iY/UvL5WgSQrMrHrG8a4jzvDVqcprqu/dI7hE5WJj+
3abp96l7PTG5jHUeX1af+VZaRrFwlLtWzEHP8Pv2+xVU/wI9IMiKg5zw6j0b
H1L9ec7X4ni/Yco59ARHQMLXN3lpMZGK3lfZd4w6qNzSut6VlYL68/r9HV0U
l6ylb7VKRq5P5JLiboo9o7cf5p1AUOnyGj+C+vdzpaqUSMDjUy+es4eofGOG
myfrIPKWrcoO0VLMbBcn8PYjUV4QZk9SnG27v4KIglPwEZlwjOKqWMf1rJ9A
N+gsydFTPP45vI7Yjr5aH2YU5R1aqpNFOGsjBMziFa6Ul2gLyhVpLE/87y1K
Ze1fPfYfknBtcA==
          "]]},
        Annotation[#, "Charting`Private`Tag#2"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJwV0fk/1IkDx3E1jgmN1C5LjoQhW1KhNtV7S9+IWFcsTZKjFda1HYSkjE3l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              "]]}, "Charting`Private`Tag#1"], 
           Annotation[{
             Directive[
              Opacity[1.], 
              RGBColor[0.880722, 0.611041, 0.142051], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJw1lGs0lAkYxwfTydISbZhK0iqSSoii9i/aFLqQVu0qkqKpRKHaU5OxJrqI
NumCmlxaccxoXY4yZZY52uZMkUtD6R2mMcbM8OasabCVffuwH57znN/5P//z
fPvZRx8LPWBIo9G2UPN1Bx5QvRIO7fzhhp2pbmqKBN1/ToKM4YH6TxaiM59J
uN+9WVDN2IDuHptrE5Mkgl5I/yxkhIGRu3jlPzoS4TH6J78zYlBg7HdUqSHx
bkWGfxYjCdzRUwMSKQnu7G3nLzLSUd6s7LrFJ8E2rna8wMiFILapzj2SxK7d
9/gfRkvAVE/T9VWNwHSKHREwnw/zPq+Lc81GsChkRNV8qQZvV8nTMuKHcfLl
Gtwce4SVLTbjR/7SwrrGgjAwaMTZ5+tEMjst6uT+kta1TQidTs6QJGjQxCyc
u1srwvZSm0dDIjV0i9eZVx59Bv86V0GugxqGExUz5y4SQ2jQ5fMoZQieU1F1
O3gSuAljLQ93qiBJ93jZ4tyKF8Tx4K2rVLDL0Uw8GGnDBy8To4rMQWj0MqLL
tR0m9JyZ1weVKFE3iM2udIBnUnR7fLUSZrZ/kApFJ04numRmZQ3g8qHag1yH
1/AOKpXwhxX46FuhiDsnBSeyPCvIV4EkN1GNVXM3WpSFpUl33kPGE116Zf8G
OWW23takHP8yO/OX/PoWaeLZbho/OZaun/7lYEMvmJGfUoOL+hFQZB/70JpA
7/JjwY5jfThpG7mwP0KGDYlt8dkhfXDR7jSVbulDmWPYUEiMDLPMPxiLJvvw
pt9u5KQJAXpjPv/7gn6Ms//m1j/rxWGPhp5vguRwvnEhWHvoLSo2R3OffpSj
/IhPY5rlG+g0c2Yq897Dykksc2/vRu2OAKPcDQrk7UqckKZIcW4T526NUgHD
Yzphnttr2L8L7C7mDODpj8xt9WOd8PZKz2W4KXH5qv61JL8DEfNbJww6lNjU
vG/Gp93t0Imz5AnsQVgxFd7zP7fhJn1vUqiDCtzhjOV18a2YRdQWGYpUqMlw
StaREkw7yw5bkzgErelk5RwfMWgP9vLllmrQIjh+yTXPcPw2P8uySY3Veeuf
1+pFeLI009giXoMZIbJ3DQFNsAg87pJmpsUp/tGCkUuN6F3W1nFaoMWCq6x9
K+c9RtUdOCj2DiPVxIggjGuxh+9pYftlGDacwBRr8yqkcu6xe8tHQCsbHPAK
LUWlyjbfLJhElNqvwIWVh8xCThSxlQRtWzDp7pCHmNDhRbwQEqnVO/18xNcx
TyCo2hJO8Zk41War67iY/UvL5WgSQrMrHrG8a4jzvDVqcprqu/dI7hE5WJj+
3abp96l7PTG5jHUeX1af+VZaRrFwlLtWzEHP8Pv2+xVU/wI9IMiKg5zw6j0b
H1L9ec7X4ni/Yco59ARHQMLXN3lpMZGK3lfZd4w6qNzSut6VlYL68/r9HV0U
l6ylb7VKRq5P5JLiboo9o7cf5p1AUOnyGj+C+vdzpaqUSMDjUy+es4eofGOG
myfrIPKWrcoO0VLMbBcn8PYjUV4QZk9SnG27v4KIglPwEZlwjOKqWMf1rJ9A
N+gsydFTPP45vI7Yjr5aH2YU5R1aqpNFOGsjBMziFa6Ul2gLyhVpLE/87y1K
Ze1fPfYfknBtcA==
              "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0, 1}, {0., 0.9999999795918367}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.880722, 0.611041, 0.142051], 
              AbsoluteThickness[2]], 
             Directive[
              Opacity[1.], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0, 1}, {0., 0.9999999795918367}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             RGBColor[0.880722, 0.611041, 0.142051], 
             AbsoluteThickness[2]], 
            Directive[
             Opacity[1.], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwV0fk/1IkDx3E1jgmN1C5LjoQhW1KhNtV7S9+IWFcsTZKjFda1HYSkjE3l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          "]]}, "Charting`Private`Tag#1"], 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJw1lGs0lAkYxwfTydISbZhK0iqSSoii9i/aFLqQVu0qkqKpRKHaU5OxJrqI
NumCmlxaccxoXY4yZZY52uZMkUtD6R2mMcbM8OasabCVffuwH57znN/5P//z
fPvZRx8LPWBIo9G2UPN1Bx5QvRIO7fzhhp2pbmqKBN1/ToKM4YH6TxaiM59J
uN+9WVDN2IDuHptrE5Mkgl5I/yxkhIGRu3jlPzoS4TH6J78zYlBg7HdUqSHx
bkWGfxYjCdzRUwMSKQnu7G3nLzLSUd6s7LrFJ8E2rna8wMiFILapzj2SxK7d
9/gfRkvAVE/T9VWNwHSKHREwnw/zPq+Lc81GsChkRNV8qQZvV8nTMuKHcfLl
Gtwce4SVLTbjR/7SwrrGgjAwaMTZ5+tEMjst6uT+kta1TQidTs6QJGjQxCyc
u1srwvZSm0dDIjV0i9eZVx59Bv86V0GugxqGExUz5y4SQ2jQ5fMoZQieU1F1
O3gSuAljLQ93qiBJ93jZ4tyKF8Tx4K2rVLDL0Uw8GGnDBy8To4rMQWj0MqLL
tR0m9JyZ1weVKFE3iM2udIBnUnR7fLUSZrZ/kApFJ04numRmZQ3g8qHag1yH
1/AOKpXwhxX46FuhiDsnBSeyPCvIV4EkN1GNVXM3WpSFpUl33kPGE116Zf8G
OWW23takHP8yO/OX/PoWaeLZbho/OZaun/7lYEMvmJGfUoOL+hFQZB/70JpA
7/JjwY5jfThpG7mwP0KGDYlt8dkhfXDR7jSVbulDmWPYUEiMDLPMPxiLJvvw
pt9u5KQJAXpjPv/7gn6Ms//m1j/rxWGPhp5vguRwvnEhWHvoLSo2R3OffpSj
/IhPY5rlG+g0c2Yq897Dykksc2/vRu2OAKPcDQrk7UqckKZIcW4T526NUgHD
Yzphnttr2L8L7C7mDODpj8xt9WOd8PZKz2W4KXH5qv61JL8DEfNbJww6lNjU
vG/Gp93t0Imz5AnsQVgxFd7zP7fhJn1vUqiDCtzhjOV18a2YRdQWGYpUqMlw
StaREkw7yw5bkzgErelk5RwfMWgP9vLllmrQIjh+yTXPcPw2P8uySY3Veeuf
1+pFeLI009giXoMZIbJ3DQFNsAg87pJmpsUp/tGCkUuN6F3W1nFaoMWCq6x9
K+c9RtUdOCj2DiPVxIggjGuxh+9pYftlGDacwBRr8yqkcu6xe8tHQCsbHPAK
LUWlyjbfLJhElNqvwIWVh8xCThSxlQRtWzDp7pCHmNDhRbwQEqnVO/18xNcx
TyCo2hJO8Zk41War67iY/UvL5WgSQrMrHrG8a4jzvDVqcprqu/dI7hE5WJj+
3abp96l7PTG5jHUeX1af+VZaRrFwlLtWzEHP8Pv2+xVU/wI9IMiKg5zw6j0b
H1L9ec7X4ni/Yco59ARHQMLXN3lpMZGK3lfZd4w6qNzSut6VlYL68/r9HV0U
l6ylb7VKRq5P5JLiboo9o7cf5p1AUOnyGj+C+vdzpaqUSMDjUy+es4eofGOG
myfrIPKWrcoO0VLMbBcn8PYjUV4QZk9SnG27v4KIglPwEZlwjOKqWMf1rJ9A
N+gsydFTPP45vI7Yjr5aH2YU5R1aqpNFOGsjBMziFa6Ul2gLyhVpLE/87y1K
Ze1fPfYfknBtcA==
          "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{0, 1}, {0., 0.9999999795918367}}, 
       "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[2]], 
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1}, {0., 0.9999999795918367}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.94047418558799*^9, 3.9444433323155203`*^9, 
  3.94460682908226*^9, 3.944608515152264*^9, 3.9446090272943897`*^9, 
  3.945726040562745*^9},
 CellLabel->
  "Out[260]=",ExpressionUUID->"1f8b667c-1fac-47d7-997c-8a5ac491ad94"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Symbolic definition of J_K at \[Zeta]lin (JKLin = L_K/c)", "Subsection",
 CellChangeTimes->{{3.940474328902015*^9, 3.940474332277065*^9}, {
   3.940474376717074*^9, 3.940474377254739*^9}, {3.940474407579986*^9, 
   3.9404744121941433`*^9}, {3.940796729424986*^9, 3.9407967332531033`*^9}, 
   3.94461010209585*^9, {3.945725758451799*^9, 
   3.945725764131795*^9}},ExpressionUUID->"76564109-30e3-4349-a8a0-\
93d85bf0ee2f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"JKLin\[Lambda]", "[", 
   RowBox[{"\[Alpha]_", ",", "\[Lambda]_", ",", "K_"}], "]"}], ":=", 
  RowBox[{"JK\[Lambda]", "[", 
   RowBox[{"\[Alpha]", ",", 
    RowBox[{"\[Zeta]lin", "[", "\[Alpha]", "]"}], ",", "\[Lambda]", ",", 
    "K"}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.940468471232862*^9, 3.940468482424552*^9}, {
  3.9404687554593887`*^9, 3.940468755564614*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"946ddc32-e5b2-4074-9fd4-1af439ff6acc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"JKLin\[Lambda]Symb", "=", 
  RowBox[{"JK\[Lambda]Symb", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Zeta]1", "->", "\[Alpha]"}], ",", 
     RowBox[{"\[Zeta]2", "->", 
      RowBox[{"1", "-", "\[Alpha]"}]}]}], "}"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9404677052581663`*^9, 3.940467727092193*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"9ea0d18f-7ff4-4055-a3a9-58708f6b9924"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "\[Alpha]"}], "]"}]}], "-", 
    RowBox[{"\[Alpha]", " ", 
     RowBox[{"Log", "[", "\[Alpha]", "]"}]}]}], "K"], "+", 
  FractionBox[
   RowBox[{"Log", "[", 
    FractionBox[
     RowBox[{
      RowBox[{
       TemplateBox[{"expM2"},
        "InactiveHead",
        BaseStyle->"Inactive",
        SyntaxForm->"Symbol",
        Tooltip->"Inactive[expM2]"], "[", "\[Lambda]", "]"}], "+", 
      RowBox[{
       TemplateBox[{"expM2"},
        "InactiveHead",
        BaseStyle->"Inactive",
        SyntaxForm->"Symbol",
        Tooltip->"Inactive[expM2]"], "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", "\[Lambda]"}], 
       "]"}]}], 
     RowBox[{"2", " ", 
      RowBox[{
       TemplateBox[{"expM2"},
        "InactiveHead",
        BaseStyle->"Inactive",
        SyntaxForm->"Symbol",
        Tooltip->"Inactive[expM2]"], "[", "\[Lambda]", "]"}]}]], "]"}], 
   RowBox[{
    TemplateBox[{"Q"},
     "InactiveHead",
     BaseStyle->"Inactive",
     SyntaxForm->"Symbol",
     Tooltip->"Inactive[Q]"], "[", "\[Lambda]", "]"}]]}]], "Output",
 CellChangeTimes->{
  3.94046772732763*^9, 3.940639858270178*^9, 3.940785271907696*^9, 
   3.941065512222575*^9, 3.941070939410699*^9, 3.9413045373995457`*^9, 
   3.943924987502707*^9, 3.943927864654732*^9, 3.944438246857205*^9, 
   3.944438501555434*^9, 3.944442986467871*^9, {3.944443315793231*^9, 
   3.94444333236771*^9}, {3.944606807436715*^9, 3.944606829093326*^9}, 
   3.944608013780635*^9, 3.94460851517664*^9, {3.944609014880548*^9, 
   3.94460902741115*^9}, 3.9457230265987988`*^9, 3.945723916306815*^9, 
   3.945724189588501*^9, {3.945726023362098*^9, 3.945726040611408*^9}, 
   3.949358451758398*^9, 3.94936027824411*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"064d447e-1eaf-4be8-be70-c95b291e2043"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"JKLin", "[", 
   RowBox[{"\[Alpha]_", ",", "c_", ",", "K_"}], "]"}], ":=", 
  RowBox[{"JKLin\[Lambda]", "[", 
   RowBox[{"\[Alpha]", ",", 
    RowBox[{"QInverse", "[", "c", "]"}], ",", "K"}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.941305798867566*^9, 3.9413058208039627`*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"d98cb3d9-c483-466a-8acb-5bd3b375cc35"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"JKLin", "[", 
    RowBox[{"\[Alpha]", ",", "3.99999", ",", "4"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]", ",", "0.45", ",", "0.55"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.941305823468246*^9, 3.941305848014277*^9}, {
  3.94130589105685*^9, 3.941305897140099*^9}},
 CellLabel->
  "In[264]:=",ExpressionUUID->"1aa84d48-8175-42ad-b129-a819809ae3d4"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
         Opacity[1.], LineBox[CompressedData["
1:eJwl13k4lN0bB/CxL0lCKpQlW2Rp8lpCSrYZS5JKoqIsldTrVamQhCiKspVt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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJwl13k4lN0bB/CxL0lCKpQlW2Rp8lpCSrYZS5JKoqIsldTrVamQhCiKspVt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              "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.45, 0.55}, {-0.000800585084694938, 0.}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0.450000000000001, 0}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0.45, 0.55}, {-0.000800585084694938, 0.}}, 
          "Frame" -> {{False, False}, {False, False}}, 
          "AxesOrigin" -> {0.450000000000001, 0}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwl13k4lN0bB/CxL0lCKpQlW2Rp8lpCSrYZS5JKoqIsldTrVamQhCiKspVt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          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{0.45, 0.55}, {-0.000800585084694938, 0.}}, 
       "Frame" -> {{False, False}, {False, False}}, 
       "AxesOrigin" -> {0.450000000000001, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.450000000000001, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.45, 0.55}, {-0.000800585084694938, 0.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.941305837315003*^9, 3.941305848366466*^9}, {
   3.941305891831197*^9, 3.941305897629877*^9}, 3.944443332608265*^9, 
   3.944606829186949*^9, 3.9446085154294443`*^9, 3.944609027615657*^9, 
   3.945726040801163*^9},
 CellLabel->
  "Out[264]=",ExpressionUUID->"99d5d6d3-8b98-42a0-9b62-342bba4965c0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Symbolic definition of J_K at \[Zeta]sqrt", "Subsection",
 CellChangeTimes->{{3.940474328902015*^9, 3.940474332277065*^9}, {
   3.940474376717074*^9, 3.940474377254739*^9}, {3.940474407579986*^9, 
   3.9404744121941433`*^9}, {3.940796752246851*^9, 3.940796752456542*^9}, {
   3.944608405133574*^9, 3.944608408736655*^9}, {3.94460881103393*^9, 
   3.944608825180296*^9}, {3.944610105642595*^9, 3.944610122580457*^9}, {
   3.9446235605651693`*^9, 3.944623562876121*^9}, 
   3.945725811548812*^9},ExpressionUUID->"baed3bc7-1537-4db0-9fe9-\
2671dd9c83f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"\[Zeta]", " ", "=", " ", 
    RowBox[{"\[Zeta]sqrt", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"\[Alpha]", "/", 
         RowBox[{"(", 
          RowBox[{"K", "-", "1"}], ")"}]}], "]"}], ",", " ", 
       RowBox[{"1", "-", "\[Alpha]"}]}], "}"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"JKSqrt", "[", 
     RowBox[{"\[Alpha]_", ",", "c_", ",", "K_"}], "]"}], ":=", 
    RowBox[{"JK", "[", 
     RowBox[{"\[Alpha]", ",", 
      RowBox[{"\[Zeta]sqrt", "[", 
       RowBox[{"\[Alpha]", ",", "K"}], "]"}], ",", "c", ",", "K"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"J3Sqrt", "[", 
     RowBox[{"\[Alpha]_", ",", "c_"}], "]"}], ":=", 
    RowBox[{"JKSqrt", "[", 
     RowBox[{"\[Alpha]", ",", "c", ",", "3"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"JKSqrt\[Lambda]", "[", 
     RowBox[{"\[Alpha]_", ",", "\[Lambda]_", ",", "K_"}], "]"}], ":=", 
    RowBox[{"JK\[Lambda]", "[", 
     RowBox[{"\[Alpha]", ",", 
      RowBox[{"\[Zeta]sqrt", "[", 
       RowBox[{"\[Alpha]", ",", "K"}], "]"}], ",", "\[Lambda]", ",", "K"}], 
     "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"J3Sqrt\[Lambda]", "[", 
     RowBox[{"\[Alpha]_", ",", "\[Lambda]_"}], "]"}], ":=", 
    RowBox[{"JKSqrt\[Lambda]", "[", 
     RowBox[{"\[Alpha]", ",", "\[Lambda]", ",", "3"}], "]"}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.940028975502912*^9, 3.940029075190703*^9}, {
  3.940029108399653*^9, 3.940029151469491*^9}, {3.940460768444274*^9, 
  3.94046077348767*^9}, {3.940462246016953*^9, 3.940462246691894*^9}, {
  3.94046265282458*^9, 3.940462665560904*^9}, {3.940465339056093*^9, 
  3.940465363185567*^9}, {3.940465667619438*^9, 3.940465675128719*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"bedef42d-5b27-4c85-8569-c744a667ac16"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"J3Sqrt\[Lambda]Symb", "=", 
   RowBox[{"JK\[Lambda]Symb", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Zeta]1", "->", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"\[Alpha]", "/", "2"}], "]"}]}], ",", 
      RowBox[{"\[Zeta]2", "->", 
       RowBox[{"1", "-", "\[Alpha]"}]}], ",", 
      RowBox[{"K", "->", "3"}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cJ3Sqrt\[Lambda]Symb", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"QSymb", "[", "\[Lambda]", "]"}], "*", "J3Sqrt\[Lambda]Symb"}], 
    "]"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.940029204836797*^9, 3.940029245258556*^9}, {
  3.940029392671776*^9, 3.9400293929837937`*^9}, {3.940460768460042*^9, 
  3.940460773493681*^9}, {3.940462766991774*^9, 3.940462767121582*^9}, {
  3.940462801209609*^9, 3.940462801308715*^9}, {3.940467700946797*^9, 
  3.9404677035609617`*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"fc6913f7-e32e-4e14-b86d-78ffed600a97"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cJ3Sqrt\[Lambda]Symb2", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"cJ3Sqrt\[Lambda]Symb", "/.", 
    RowBox[{"{", 
     RowBox[{
      TemplateBox[{"expM2"},
       "InactiveHead",
       BaseStyle->"Inactive",
       SyntaxForm->"Symbol",
       Tooltip->"Inactive[expM2]"], "->", "expM2"}], "}"}]}], 
   "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.940030884488334*^9, 3.940030922051989*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"dcc3afc4-5a3a-44af-83d4-14c890788e6c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Log", "[", 
   FractionBox[
    RowBox[{"1", "+", "\[Lambda]", "-", 
     RowBox[{"\[Alpha]", " ", "\[Lambda]"}], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[Lambda]", "-", 
        RowBox[{"\[Alpha]", " ", "\[Lambda]"}]}]], " ", 
      RowBox[{"Cosh", "[", 
       FractionBox[
        RowBox[{
         SqrtBox["\[Alpha]"], " ", "\[Lambda]"}], 
        SqrtBox["2"]], "]"}]}]}], 
    RowBox[{"1", "-", 
     SuperscriptBox["\[ExponentialE]", "\[Lambda]"], "+", "\[Lambda]"}]], 
   "]"}], "+", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "\[Alpha]"}], "]"}]}], "+", 
     RowBox[{"\[Alpha]", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"8", " ", "\[Alpha]"}], "]"}]}]}], ")"}], " ", 
   RowBox[{
    TemplateBox[{"Q"},
     "InactiveHead",
     BaseStyle->"Inactive",
     SyntaxForm->"Symbol",
     Tooltip->"Inactive[Q]"], "[", "\[Lambda]", "]"}]}]}]], "Output",
 CellChangeTimes->{{3.940030892102309*^9, 3.9400309243430567`*^9}, 
   3.940039238286209*^9, 3.940288682323786*^9, 3.940300937527813*^9, 
   3.940301163169321*^9, 3.940459763529986*^9, 3.9404607970427094`*^9, 
   3.940639860855991*^9, 3.940785274156894*^9, 3.941065514113014*^9, 
   3.941070941684495*^9, 3.941304539478977*^9, 3.943924989351759*^9, 
   3.943927866839602*^9, 3.944438249172797*^9, 3.944438504048798*^9, 
   3.944442989298555*^9, {3.944443317857451*^9, 3.944443334693793*^9}, {
   3.944606809404578*^9, 3.944606830823924*^9}, 3.944608017556506*^9, 
   3.944608517219277*^9, {3.944609017699268*^9, 3.944609029555135*^9}, 
   3.945723028996501*^9, 3.945723918640012*^9, 3.945724191585495*^9, {
   3.945726027240076*^9, 3.945726042685796*^9}, 3.949358453619293*^9, 
   3.949360280112213*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"f1b79ea2-e112-4d09-8332-84753c16beac"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cJ3Sqrt\[Lambda]Symb3", "=", 
    RowBox[{
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{"\[Lambda]", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[Lambda]", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], " ", 
         RowBox[{"Cosh", "[", 
          FractionBox[
           RowBox[{
            SqrtBox["\[Alpha]"], " ", "\[Lambda]"}], 
           SqrtBox["2"]], "]"}]}]}], 
       RowBox[{"1", "-", 
        SuperscriptBox["\[ExponentialE]", "\[Lambda]"], "+", "\[Lambda]"}]], 
      "]"}], "+", 
     RowBox[{
      FractionBox["1", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "\[Alpha]"}], "]"}]}], "+", 
        RowBox[{"\[Alpha]", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"8", " ", "\[Alpha]"}], "]"}]}]}], ")"}], " ", 
      RowBox[{
       TemplateBox[{"Q"},
        "InactiveHead",
        BaseStyle->"Inactive",
        SyntaxForm->"Symbol",
        Tooltip->"Inactive[Q]"], "[", "\[Lambda]", "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Testing", " ", "that", " ", "cJ3Sqrt\[Lambda]Symb2"}], " ", "==",
     " ", "cJ3Sqrt\[Lambda]Symb3"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"cJ3Sqrt\[Lambda]Symb3", "-", "cJ3Sqrt\[Lambda]Symb2"}], 
  "]"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.940031211393775*^9, 3.940031246327921*^9}, {
  3.940796779875592*^9, 3.940796812419958*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"310d29e3-0693-4a51-a618-67ce9dde4170"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.940031241233105*^9, 3.940031250860242*^9}, 
   3.940039238330539*^9, 3.940288682382881*^9, 3.940300937612646*^9, 
   3.940301163271965*^9, 3.940459763607837*^9, 3.940460797143043*^9, 
   3.940639860961689*^9, 3.940785274346369*^9, 3.940796780331815*^9, 
   3.941065514406141*^9, 3.941070941884286*^9, 3.941304539692849*^9, 
   3.943924989514823*^9, 3.943927867192765*^9, 3.944438249522643*^9, 
   3.944438504298057*^9, 3.9444429894724073`*^9, {3.944443318828474*^9, 
   3.94444333487925*^9}, {3.94460680958954*^9, 3.944606830972983*^9}, 
   3.944608017752321*^9, 3.944608517457081*^9, {3.944609017917983*^9, 
   3.944609029747511*^9}, 3.945723029232677*^9, 3.945723918971957*^9, 
   3.945724191911642*^9, {3.945726027791182*^9, 3.945726042837716*^9}, 
   3.949358453912156*^9, 3.949360280297784*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"1d91a711-c3a9-455b-a32b-d3ac65c3d799"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Taking derivative with respect to \[Alpha]", "Subsubsection",
 CellChangeTimes->{{3.945044611974958*^9, 3.945044640088677*^9}, {
  3.945724248649033*^9, 
  3.945724248785364*^9}},ExpressionUUID->"6512100d-d835-4fa5-8ea3-\
29ade5dcfd4e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d$CJ3sqrt$\[Alpha]", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Dt", "[", 
     RowBox[{"cJ3Sqrt\[Lambda]Symb", ",", "\[Alpha]"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Dt", "[", 
        RowBox[{"\[Lambda]", ",", "\[Alpha]"}], "]"}], "->", "0"}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         TemplateBox[{"expM2"},
          "InactiveHead",
          BaseStyle->"Inactive",
          SyntaxForm->"Symbol",
          Tooltip->"Inactive[expM2]"], "\[Prime]",
         MultilineFunction->None], "[", "x_", "]"}], "->", 
       RowBox[{
        RowBox[{"E", "^", "x"}], "-", "1"}]}]}], "}"}]}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.940295130305319*^9, 3.940295134500939*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"74e95da8-9f51-4fc9-beec-db9f70a503bf"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"8", "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Lambda]", "-", 
         FractionBox[
          RowBox[{
           SqrtBox["\[Alpha]"], " ", "\[Lambda]"}], 
          SqrtBox["2"]], "-", 
         RowBox[{"\[Alpha]", " ", "\[Lambda]"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "-", 
         FractionBox[
          SqrtBox["2"], 
          SqrtBox["\[Alpha]"]]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Lambda]", "+", 
         FractionBox[
          RowBox[{
           SqrtBox["\[Alpha]"], " ", "\[Lambda]"}], 
          SqrtBox["2"]], "-", 
         RowBox[{"\[Alpha]", " ", "\[Lambda]"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         FractionBox[
          SqrtBox["2"], 
          SqrtBox["\[Alpha]"]]}], ")"}]}]}], ")"}], " ", "\[Lambda]"}], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       TemplateBox[{"expM2"},
        "InactiveHead",
        BaseStyle->"Inactive",
        SyntaxForm->"Symbol",
        Tooltip->"Inactive[expM2]"], "[", 
       RowBox[{"\[Lambda]", "-", 
        FractionBox[
         RowBox[{
          SqrtBox["\[Alpha]"], " ", "\[Lambda]"}], 
         SqrtBox["2"]], "-", 
        RowBox[{"\[Alpha]", " ", "\[Lambda]"}]}], "]"}], "+", 
      RowBox[{
       TemplateBox[{"expM2"},
        "InactiveHead",
        BaseStyle->"Inactive",
        SyntaxForm->"Symbol",
        Tooltip->"Inactive[expM2]"], "[", 
       RowBox[{"\[Lambda]", "+", 
        FractionBox[
         RowBox[{
          SqrtBox["\[Alpha]"], " ", "\[Lambda]"}], 
         SqrtBox["2"]], "-", 
        RowBox[{"\[Alpha]", " ", "\[Lambda]"}]}], "]"}]}], ")"}]}]], "+", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", 
     RowBox[{"2", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "\[Alpha]"}], "]"}]}], "+", 
     RowBox[{"Log", "[", 
      RowBox[{"8", " ", "\[Alpha]"}], "]"}]}], ")"}], " ", 
   RowBox[{
    TemplateBox[{"Q"},
     "InactiveHead",
     BaseStyle->"Inactive",
     SyntaxForm->"Symbol",
     Tooltip->"Inactive[Q]"], "[", "\[Lambda]", "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.940295136117751*^9, 3.940300950827062*^9, 3.9403011750008917`*^9, 
   3.9404597749201403`*^9, 3.940460810616941*^9, 3.940639875219571*^9, 
   3.940785287564904*^9, 3.941065515454018*^9, 3.941070942968041*^9, 
   3.941304540840869*^9, 3.943924990436945*^9, 3.943927868299481*^9, 
   3.944438250860227*^9, 3.944438505548275*^9, 3.944442990739769*^9, 
   3.944443320089071*^9, 3.944443396013156*^9, 3.94460681075244*^9, 
   3.9446069065103893`*^9, 3.944608019078631*^9, 3.9446090192414017`*^9, 
   3.9446090869156113`*^9, 3.945723030552354*^9, 3.945723920374102*^9, 
   3.945724193441876*^9, {3.945726028448351*^9, 3.9457260431431417`*^9}, 
   3.949358454212533*^9, 3.9493602805542097`*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"4758947d-3110-4c59-9cea-9b3259330b27"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d$CJ3sqrt$\[Alpha]\[Alpha]", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Dt", "[", 
     RowBox[{"d$CJ3sqrt$\[Alpha]", ",", "\[Alpha]"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Dt", "[", 
        RowBox[{"\[Lambda]", ",", "\[Alpha]"}], "]"}], "->", "0"}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         TemplateBox[{"expM2"},
          "InactiveHead",
          BaseStyle->"Inactive",
          SyntaxForm->"Symbol",
          Tooltip->"Inactive[expM2]"], "\[Prime]",
         MultilineFunction->None], "[", "x_", "]"}], "->", 
       RowBox[{
        RowBox[{"E", "^", "x"}], "-", "1"}]}]}], "}"}]}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.940295146894361*^9, 3.940295149009081*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"41cc3fed-d1b2-4cc2-ae00-196ba29c193c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SqrtBox["2"]}], " ", 
        SqrtBox["\[Alpha]"], " ", "\[Lambda]"}], "-", 
       RowBox[{"2", " ", "\[Alpha]", " ", "\[Lambda]"}]}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[Lambda]", "+", 
           RowBox[{
            SqrtBox["2"], " ", 
            SqrtBox["\[Alpha]"], " ", "\[Lambda]"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           SqrtBox["2"], "-", 
           RowBox[{"4", " ", 
            SqrtBox["\[Alpha]"]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "\[Lambda]"], " ", 
         RowBox[{"(", 
          RowBox[{
           SqrtBox["2"], "+", 
           RowBox[{"4", " ", 
            SqrtBox["\[Alpha]"]}]}], ")"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           FractionBox[
            RowBox[{
             SqrtBox["\[Alpha]"], " ", "\[Lambda]"}], 
            SqrtBox["2"]], "+", 
           RowBox[{"\[Alpha]", " ", "\[Lambda]"}]}]], " ", 
         SqrtBox["\[Alpha]"]}]}], ")"}], "2"], " ", 
     SuperscriptBox["\[Lambda]", "2"]}], 
    RowBox[{"16", " ", "\[Alpha]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         TemplateBox[{"expM2"},
          "InactiveHead",
          BaseStyle->"Inactive",
          SyntaxForm->"Symbol",
          Tooltip->"Inactive[expM2]"], "[", 
         RowBox[{"\[Lambda]", "-", 
          FractionBox[
           RowBox[{
            SqrtBox["\[Alpha]"], " ", "\[Lambda]"}], 
           SqrtBox["2"]], "-", 
          RowBox[{"\[Alpha]", " ", "\[Lambda]"}]}], "]"}], "+", 
        RowBox[{
         TemplateBox[{"expM2"},
          "InactiveHead",
          BaseStyle->"Inactive",
          SyntaxForm->"Symbol",
          Tooltip->"Inactive[expM2]"], "[", 
         RowBox[{"\[Lambda]", "+", 
          FractionBox[
           RowBox[{
            SqrtBox["\[Alpha]"], " ", "\[Lambda]"}], 
           SqrtBox["2"]], "-", 
          RowBox[{"\[Alpha]", " ", "\[Lambda]"}]}], "]"}]}], ")"}], "2"]}]]}],
   "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[Lambda]", "-", 
      FractionBox[
       RowBox[{
        SqrtBox["\[Alpha]"], " ", "\[Lambda]"}], 
       SqrtBox["2"]], "-", 
      RowBox[{"\[Alpha]", " ", "\[Lambda]"}]}]], " ", "\[Lambda]", " ", 
    RowBox[{"(", 
     RowBox[{
      SqrtBox["2"], "+", 
      RowBox[{
       SqrtBox["\[Alpha]"], " ", "\[Lambda]"}], "+", 
      RowBox[{"4", " ", 
       SqrtBox["2"], " ", "\[Alpha]", " ", "\[Lambda]"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Alpha]", 
        RowBox[{"3", "/", "2"}]], " ", "\[Lambda]"}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         SqrtBox["2"], " ", 
         SqrtBox["\[Alpha]"], " ", "\[Lambda]"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SqrtBox["2"]}], "+", 
         RowBox[{
          SqrtBox["\[Alpha]"], " ", "\[Lambda]"}], "-", 
         RowBox[{"4", " ", 
          SqrtBox["2"], " ", "\[Alpha]", " ", "\[Lambda]"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Alpha]", 
           RowBox[{"3", "/", "2"}]], " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["\[Alpha]", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       TemplateBox[{"expM2"},
        "InactiveHead",
        BaseStyle->"Inactive",
        SyntaxForm->"Symbol",
        Tooltip->"Inactive[expM2]"], "[", 
       RowBox[{"\[Lambda]", "-", 
        FractionBox[
         RowBox[{
          SqrtBox["\[Alpha]"], " ", "\[Lambda]"}], 
         SqrtBox["2"]], "-", 
        RowBox[{"\[Alpha]", " ", "\[Lambda]"}]}], "]"}], "+", 
      RowBox[{
       TemplateBox[{"expM2"},
        "InactiveHead",
        BaseStyle->"Inactive",
        SyntaxForm->"Symbol",
        Tooltip->"Inactive[expM2]"], "[", 
       RowBox[{"\[Lambda]", "+", 
        FractionBox[
         RowBox[{
          SqrtBox["\[Alpha]"], " ", "\[Lambda]"}], 
         SqrtBox["2"]], "-", 
        RowBox[{"\[Alpha]", " ", "\[Lambda]"}]}], "]"}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"3", " ", "\[Alpha]"}]}], ")"}], " ", 
    RowBox[{
     TemplateBox[{"Q"},
      "InactiveHead",
      BaseStyle->"Inactive",
      SyntaxForm->"Symbol",
      Tooltip->"Inactive[Q]"], "[", "\[Lambda]", "]"}]}], 
   RowBox[{"6", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
    "\[Alpha]"}]]}]], "Output",
 CellChangeTimes->{
  3.9402951548550797`*^9, 3.940300951315444*^9, 3.940301175526861*^9, 
   3.9404597754091873`*^9, 3.940460811228411*^9, 3.94063987588246*^9, 
   3.940785288116778*^9, 3.941065516059231*^9, 3.941070943579341*^9, 
   3.941304541466601*^9, 3.943924991043723*^9, 3.943927868914412*^9, 
   3.94443825154605*^9, 3.944438506166154*^9, 3.944442991293331*^9, 
   3.944443320691745*^9, 3.944443396690342*^9, 3.944606811352656*^9, 
   3.9446069071544943`*^9, 3.94460801970108*^9, 3.944608574816281*^9, 
   3.94460901984947*^9, 3.94460908762777*^9, 3.945723031165178*^9, 
   3.945723921044469*^9, 3.945724194070569*^9, {3.945726029748856*^9, 
   3.945726043764539*^9}, 3.949358454770323*^9, 3.949360281079258*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"dde32989-c723-46da-86a8-65d22d899f52"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Exact simplification of J_3 at \[Zeta]sqrt and \[Alpha] = 1/2", \
"Subsection",
 CellChangeTimes->{{3.94572589022847*^9, 
  3.945725905864964*^9}},ExpressionUUID->"72a85d8e-0d29-4bd6-a9ad-\
362410a0d0f5"],

Cell[CellGroupData[{

Cell["\<\
Exact simplification at \[Alpha] = 1/2
Conclusion: 0 = \[PartialD]_\[Alpha]  c J3sqrt at \[Alpha] = 1/2 for all \
\[Lambda].
(Equation  4.3.1, \\Cref{eq:nb-4-Jsqrt3-at-half})\
\>", "Subsubsection",
 CellChangeTimes->{{3.94572434101046*^9, 3.945724364504568*^9}, {
  3.945724453536735*^9, 3.945724481421198*^9}, {3.9457245980499573`*^9, 
  3.945724608789315*^9}, {3.945724646510087*^9, 3.945724649032311*^9}, {
  3.945725408109673*^9, 3.94572541141506*^9}, {3.945725838541801*^9, 
  3.945725874702048*^9}, {3.955118686244865*^9, 
  3.955118699894701*^9}},ExpressionUUID->"5406ce91-b393-4fbf-a021-\
b74e8f7a361d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Activate", "[", 
   RowBox[{"d$CJ3sqrt$\[Alpha]", "/.", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]", "->", 
      RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.940295185034892*^9, 3.9402952046684113`*^9}},
 CellLabel->
  "In[276]:=",ExpressionUUID->"9d358799-1116-4007-ab0f-6cbd05f279f3"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9457244177418547`*^9, 3.945726043815468*^9},
 CellLabel->
  "Out[276]=",ExpressionUUID->"731f0eef-d104-4a85-90e5-ccd0666112c4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
More exact simplification at \[Alpha] = 1/2.
Conclusion: c J3sqrt = (1/3) (c-3) ln(2) when \[Alpha] = 1/2.
(Equation 4.3.1, \\Cref{eq:nb-4-Jsqrt3-at-half})\
\>", "Subsubsection",
 CellChangeTimes->{{3.9457258640702257`*^9, 3.945725873266933*^9}, {
  3.955118705674892*^9, 
  3.955118706348278*^9}},ExpressionUUID->"5d2f1ea7-83c1-47f7-bde9-\
feb083628132"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"cJ3Sqrt\[Lambda]Symb2", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Alpha]", "->", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{
      RowBox[{
       TemplateBox[{"Q"},
        "InactiveHead",
        BaseStyle->"Inactive",
        SyntaxForm->"Symbol",
        Tooltip->"Inactive[Q]"], "[", "\[Lambda]", "]"}], "->", "c"}]}], 
    "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.94029569772836*^9, 3.940295720412375*^9}},
 CellLabel->
  "In[277]:=",ExpressionUUID->"a3764249-7b1a-46ff-a467-d1feeefb9c78"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "3"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "3"}], "+", "c"}], ")"}], " ", 
  RowBox[{"Log", "[", "2", "]"}]}]], "Output",
 CellChangeTimes->{3.94572440869731*^9, 3.945724761115139*^9, 
  3.945726043842619*^9},
 CellLabel->
  "Out[277]=",ExpressionUUID->"cb7e6dde-9604-48d4-965d-a329d74d613f"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Interval definition of J_3 (\[Zeta]sqrt)", "Subsection",
 CellChangeTimes->{{3.940298067340383*^9, 3.940298071177101*^9}, {
   3.940299355287611*^9, 3.9402993570585213`*^9}, 3.940299877669004*^9, {
   3.940474392505159*^9, 3.940474403558882*^9}, {3.9446101270077133`*^9, 
   3.944610131136135*^9}},ExpressionUUID->"5ae940df-457b-4393-83e0-\
3e31a61ce89b"],

Cell[CellGroupData[{

Cell[BoxData["cJ3Sqrt\[Lambda]Symb"], "Input",
 CellChangeTimes->{{3.940297154441917*^9, 3.940297154442765*^9}},
 CellLabel->
  "In[278]:=",ExpressionUUID->"b1495dab-9541-47d6-b300-41ab31eb6c43"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Log", "[", 
   FractionBox[
    RowBox[{
     RowBox[{
      TemplateBox[{"expM2"},
       "InactiveHead",
       BaseStyle->"Inactive",
       SyntaxForm->"Symbol",
       Tooltip->"Inactive[expM2]"], "[", 
      RowBox[{"\[Lambda]", "-", 
       FractionBox[
        RowBox[{
         SqrtBox["\[Alpha]"], " ", "\[Lambda]"}], 
        SqrtBox["2"]], "-", 
       RowBox[{"\[Alpha]", " ", "\[Lambda]"}]}], "]"}], "+", 
     RowBox[{
      TemplateBox[{"expM2"},
       "InactiveHead",
       BaseStyle->"Inactive",
       SyntaxForm->"Symbol",
       Tooltip->"Inactive[expM2]"], "[", 
      RowBox[{"\[Lambda]", "+", 
       FractionBox[
        RowBox[{
         SqrtBox["\[Alpha]"], " ", "\[Lambda]"}], 
        SqrtBox["2"]], "-", 
       RowBox[{"\[Alpha]", " ", "\[Lambda]"}]}], "]"}]}], 
    RowBox[{"2", " ", 
     RowBox[{
      TemplateBox[{"expM2"},
       "InactiveHead",
       BaseStyle->"Inactive",
       SyntaxForm->"Symbol",
       Tooltip->"Inactive[expM2]"], "[", "\[Lambda]", "]"}]}]], "]"}], "+", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "\[Alpha]"}], "]"}]}], "+", 
     RowBox[{"\[Alpha]", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"8", " ", "\[Alpha]"}], "]"}]}]}], ")"}], " ", 
   RowBox[{
    TemplateBox[{"Q"},
     "InactiveHead",
     BaseStyle->"Inactive",
     SyntaxForm->"Symbol",
     Tooltip->"Inactive[Q]"], "[", "\[Lambda]", "]"}]}]}]], "Output",
 CellChangeTimes->{3.940297155651915*^9, 3.944443334907107*^9, 
  3.944606830996008*^9, 3.944608517490592*^9, 3.944609029782875*^9, 
  3.945726043866468*^9},
 CellLabel->
  "Out[278]=",ExpressionUUID->"3591f7f1-4c95-4674-afc3-257c7d0388e9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"expM2", "[", "x", "]"}], "-", 
   RowBox[{
    RowBox[{"x", "^", "2"}], " ", 
    RowBox[{"expM2OverZSquared", "[", "x", "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.940297162130616*^9, 3.9402971711837254`*^9}},
 CellLabel->
  "In[279]:=",ExpressionUUID->"75e83bf0-6f0d-413f-84db-a8593c18f358"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.940297171520956*^9, 3.944443334936839*^9, 
  3.944606831018428*^9, 3.944608517573341*^9, 3.944609029858386*^9, 
  3.945726043901863*^9},
 CellLabel->
  "Out[279]=",ExpressionUUID->"eab41c34-0cb3-4307-ae61-5d2f520bfdf8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cJ3Sqrt\[Lambda]SymbForInterval", "=", 
  RowBox[{"FullSimplify", "[", "\[IndentingNewLine]", 
   RowBox[{"cJ3Sqrt\[Lambda]Symb", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       TemplateBox[{"expM2"},
        "InactiveHead",
        BaseStyle->"Inactive",
        SyntaxForm->"Symbol",
        Tooltip->"Inactive[expM2]"], "[", "x_", "]"}], "->", 
      RowBox[{
       RowBox[{"x", "^", "2"}], "*", 
       RowBox[{"expM2OverZSquaredSymb", "[", "x", "]"}]}]}], "}"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.940297200684889*^9, 3.940297272796628*^9}, {
   3.940297372481419*^9, 3.940297374092204*^9}, 3.940299500701976*^9, {
   3.940796836603319*^9, 3.940796838069086*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"684d71cb-ef9e-4905-aee0-9aa036322ca7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Log", "[", 
   FractionBox[
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         FractionBox[
          SqrtBox["\[Alpha]"], 
          SqrtBox["2"]], "+", "\[Alpha]"}], ")"}], "2"], " ", 
      RowBox[{
       TemplateBox[{"expM2OverZSquared"},
        "InactiveHead",
        BaseStyle->"Inactive",
        SyntaxForm->"Symbol",
        Tooltip->"Inactive[expM2OverZSquared]"], "[", 
       RowBox[{"\[Lambda]", "-", 
        FractionBox[
         RowBox[{
          SqrtBox["\[Alpha]"], " ", "\[Lambda]"}], 
         SqrtBox["2"]], "-", 
        RowBox[{"\[Alpha]", " ", "\[Lambda]"}]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox[
          SqrtBox["\[Alpha]"], 
          SqrtBox["2"]], "-", "\[Alpha]"}], ")"}], "2"], " ", 
      RowBox[{
       TemplateBox[{"expM2OverZSquared"},
        "InactiveHead",
        BaseStyle->"Inactive",
        SyntaxForm->"Symbol",
        Tooltip->"Inactive[expM2OverZSquared]"], "[", 
       RowBox[{"\[Lambda]", "+", 
        FractionBox[
         RowBox[{
          SqrtBox["\[Alpha]"], " ", "\[Lambda]"}], 
         SqrtBox["2"]], "-", 
        RowBox[{"\[Alpha]", " ", "\[Lambda]"}]}], "]"}]}]}], 
    RowBox[{"2", " ", 
     RowBox[{
      TemplateBox[{"expM2OverZSquared"},
       "InactiveHead",
       BaseStyle->"Inactive",
       SyntaxForm->"Symbol",
       Tooltip->"Inactive[expM2OverZSquared]"], "[", "\[Lambda]", "]"}]}]], 
   "]"}], "+", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "\[Alpha]"}], "]"}]}], "+", 
     RowBox[{"\[Alpha]", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"8", " ", "\[Alpha]"}], "]"}]}]}], ")"}], " ", 
   RowBox[{
    TemplateBox[{"Q"},
     "InactiveHead",
     BaseStyle->"Inactive",
     SyntaxForm->"Symbol",
     Tooltip->"Inactive[Q]"], "[", "\[Lambda]", "]"}]}]}]], "Output",
 CellChangeTimes->{{3.940297229868396*^9, 3.940297274693877*^9}, 
   3.940297374413694*^9, 3.940299521018578*^9, 3.94030093868493*^9, 
   3.940301163992904*^9, 3.9404597643064213`*^9, 3.94046079794457*^9, 
   3.940639861721692*^9, 3.940785275204198*^9, 3.94079684310845*^9, 
   3.941065515044121*^9, 3.941070942538177*^9, 3.941304540360437*^9, 
   3.943924990086007*^9, 3.943927867878644*^9, 3.944438250372287*^9, 
   3.944438505124228*^9, 3.944442990164772*^9, {3.944443319507559*^9, 
   3.944443335624042*^9}, {3.944606810188749*^9, 3.944606831619582*^9}, 
   3.944608018550603*^9, 3.94460851822906*^9, {3.944609018641572*^9, 
   3.944609030561535*^9}, 3.945723029914993*^9, 3.94572391973133*^9, 
   3.945724192613515*^9, {3.945726030622912*^9, 3.9457260445839*^9}, 
   3.94935845544676*^9, 3.9493602816547194`*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"9fbe8fa2-7e1d-43d2-bbf7-424aa1cdc967"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cJ3Sqrt\[Lambda]IntervalSymb", "=", 
   RowBox[{"symbToInterval", "@", "cJ3Sqrt\[Lambda]SymbForInterval"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cJ3Sqrt\[Lambda]Interval", "[", 
   RowBox[{"\[Alpha]0_", ",", "\[Lambda]0_"}], "]"}], ":=", 
  RowBox[{"AllowUnderflow", "[", 
   RowBox[{"cJ3Sqrt\[Lambda]IntervalSymb", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Alpha]", "->", "\[Alpha]0"}], ",", 
      RowBox[{"\[Lambda]", "->", "\[Lambda]0"}]}], "}"}]}], "]"}]}]}], "Input",\

 InitializationCell->True,
 CellChangeTimes->{{3.940297292806762*^9, 3.9402973295099792`*^9}, {
   3.940297431299538*^9, 3.940297469744265*^9}, {3.940297701313579*^9, 
   3.940297758133606*^9}, {3.940297795992761*^9, 3.940297797544372*^9}, {
   3.940297959940525*^9, 3.9402979656233253`*^9}, {3.94029830482408*^9, 
   3.940298336155608*^9}, 3.9402985576525*^9, {3.940299097557944*^9, 
   3.9402991004373817`*^9}, {3.940299501538254*^9, 3.940299504356255*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"4c178645-e244-4f0a-ac27-2e3335ee4532"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"d$CJ3sqrt$\[Alpha]\[Alpha]IntervalSymb", "=", 
   RowBox[{"symbToIntervalNoMultiply", "@", "d$CJ3sqrt$\[Alpha]\[Alpha]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d$CJ3sqrt$\[Alpha]\[Alpha]Interval", "[", 
   RowBox[{"\[Alpha]0_", ",", "\[Lambda]0_"}], "]"}], ":=", 
  RowBox[{"AllowUnderflow", "[", 
   RowBox[{"d$CJ3sqrt$\[Alpha]\[Alpha]IntervalSymb", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Alpha]", "->", "\[Alpha]0"}], ",", 
      RowBox[{"\[Lambda]", "->", "\[Lambda]0"}]}], "}"}]}], "]"}]}]}], "Input",\

 InitializationCell->True,
 CellChangeTimes->{{3.940295287058916*^9, 3.9402953163629932`*^9}, 
   3.9402956139838*^9, {3.940641058535851*^9, 3.940641061983123*^9}, 
   3.945725036132104*^9},
 CellLabel->
  "In[110]:=",ExpressionUUID->"92b6dc6d-8838-4e10-83c6-a5d7ecb401ee"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plots of J_3 (\[Zeta]sqrt)", "Subsection",
 CellChangeTimes->{{3.9404653021847143`*^9, 3.9404653028145237`*^9}, {
  3.9446101459328203`*^9, 
  3.944610149816676*^9}},ExpressionUUID->"06970bf1-d785-44ce-a39a-\
bc7099ec3751"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"J3", " ", "at", " ", 
      RowBox[{"\[Zeta]sqrt", ".", " ", "This"}], " ", "suggests", " ", "J3", 
      " ", "\[Zeta]sqrt"}], " ", "\[LessEqual]", " ", "0"}], ",", " ", 
    RowBox[{
     RowBox[{
     "with", " ", "equality", " ", "holding", " ", "at", " ", "\[Alpha]"}], 
     "=", 
     RowBox[{"0", " ", "and", " ", "at", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Alpha]", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", "2"}], " ", "and", " ", "c"}], "=", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"so", " ", "\[Lambda]"}], " ", "\[TildeTilde]", " ", 
             "2.149"}], ")"}]}]}]}], ")"}], "."}]}]}]}], 
   "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Plot3D", "[", 
   RowBox[{
    RowBox[{"J3Sqrt\[Lambda]", "[", 
     RowBox[{"\[Alpha]", ",", "\[Lambda]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ",", "0", ",", 
      RowBox[{"1", "/", "2"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Lambda]", ",", "0.0001", ",", "2.149"}], "}"}], ",", 
    RowBox[{"AxesLabel", "->", "Automatic"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.940461377362896*^9, 3.940461387305666*^9}, {
  3.940461420829044*^9, 3.940461574609316*^9}, {3.940461614219775*^9, 
  3.940461714292136*^9}, {3.940462691532235*^9, 3.940462701083287*^9}, {
  3.940796886107814*^9, 3.940796916594427*^9}},
 CellLabel->
  "In[285]:=",ExpressionUUID->"1d9f1509-0977-46b0-945c-5951845cac18"],

Cell[BoxData[
 Graphics3DBox[{GraphicsComplex3DBox[CompressedData["
1:eJx1nXk01V3U+E1pUqkoicZLpaKQSsPVRDSrJEmDRiGpTEmFjJnn+ZrJPF1T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    "], {{
      {RGBColor[0.880722, 0.611041, 0.142051], EdgeForm[None], Specularity[
        GrayLevel[1], 3], 
       StyleBox[GraphicsGroup3DBox[
         TagBox[{Polygon3DBox[CompressedData["
1:eJwtmXf8V9Mfx++550aUSIRIU2lramgvTUpGmZUyWn5NqzJDZWXTUqmMiFQU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            "]], Polygon3DBox[CompressedData["
1:eJwtmmXAHEUWRaer5kMDBA8aSIAYJLi7+yKLu7u7Q3AP7hDc3d3dnaDB3V0W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            "]], Polygon3DBox[CompressedData["
1:eJwt2HfclXMbAPDznPOctHfRpsHbMlqUBi2iQlNbW5uW0UJFWqhUREWoF/G+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            "]]},
          Annotation[#, "Charting`Private`Tag$14593#1"]& ]],
        Lighting->{{"Ambient", 
           RGBColor[0.30100577, 0.22414668499999998`, 0.090484535]}, {
          "Directional", 
           RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
           ImageScaled[{0, 2, 2}]}, {"Directional", 
           RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
           ImageScaled[{2, 2, 2}]}, {"Directional", 
           RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
           ImageScaled[{2, 0, 2}]}}]}, {}, {}, {}, {}}, {
      {GrayLevel[0], Line3DBox[CompressedData["
1:eJwt0rsrRmEcwPHjfr8lpYj8AWxkYJSBSTKwkYGBkoHRIDYbfwEriV2xud/v
tyS5De73+Dxl+J7P0/s+vef3nPOWtHY3dMVEUTSoV4X1oy40HRtF2ZxjMVdZ
xhNW8571/GYL0+KiqJMFLFS/dSWHWcsxNnGC7ZxlLxf4xCu+a1PPutOigba4
xG0uc4cr3A0zcY9r3Oc6N3QQfoeH3OIRt3nMHZ5wl6fc4xknneOaHzrXSzij
Rsy2wQHOs4czbOM4GznKGg6xguXqs85nB1PYzE/3qOMtq3jE0nAuFvHBvku+
KSs8l7BXeWbMZC4zmMP0sIdpzGBqeAdMCfdjMhOZoCTrOCaGdxw+46/i9RO+
05eMEU253Pz/H/4A1ANK/Q==
        "]]}, 
      {GrayLevel[0.2], 
       Line3DBox[{690, 1007, 1014, 1346, 689, 1126, 912, 691, 1127, 913, 692, 
        1128, 914, 693, 1129, 915, 694, 1130, 916, 695, 1131, 1015, 1233, 696,
         1132, 917, 697, 1133, 918, 698, 1134, 919, 699, 1135, 920, 700, 1136,
         921, 701, 1137, 922, 702, 1347, 1008, 923, 1009}], 
       Line3DBox[{704, 1016, 1234, 703, 488, 705, 1138, 924, 706, 1139, 925, 
        707, 1140, 926, 708, 1141, 927, 709, 1142, 1017, 1235, 710, 1018, 
        1236, 711, 1143, 928, 712, 1144, 929, 713, 1145, 930, 714, 1146, 931, 
        715, 1147, 932, 716, 1148, 933, 717}], 
       Line3DBox[{719, 1019, 1237, 718, 1020, 1238, 720, 1149, 934, 721, 1150,
         935, 722, 1151, 936, 723, 1152, 937, 724, 1153, 1021, 1239, 725, 
        1022, 1240, 726, 1023, 1241, 727, 1154, 938, 728, 1155, 939, 729, 
        1156, 940, 730, 1157, 941, 731, 1158, 942, 732}], 
       Line3DBox[{734, 1024, 1242, 733, 1025, 1243, 735, 1026, 1244, 736, 
        1159, 943, 737, 1160, 944, 738, 1161, 945, 739, 1162, 1027, 1245, 740,
         1028, 1246, 741, 1029, 1247, 742, 1030, 1248, 743, 1163, 946, 744, 
        1164, 947, 745, 1165, 948, 746, 1166, 949, 747}], 
       Line3DBox[{749, 1031, 1249, 748, 1032, 1250, 750, 1033, 1251, 751, 
        1034, 1252, 752, 1167, 950, 753, 1168, 951, 754, 1169, 1035, 1253, 
        755, 1036, 1254, 756, 1037, 1255, 757, 1038, 1256, 758, 1039, 1257, 
        759, 1170, 952, 760, 1171, 953, 761, 1172, 954, 762}], 
       Line3DBox[{764, 1040, 1258, 763, 1041, 1259, 765, 1042, 1260, 766, 
        1043, 1261, 767, 1044, 1262, 768, 1173, 955, 769, 1174, 1045, 1263, 
        770, 1046, 1264, 771, 1047, 1265, 772, 1048, 1266, 773, 1049, 1267, 
        774, 1050, 1268, 775, 1175, 956, 776, 1176, 957, 777}], 
       Line3DBox[{779, 1051, 1269, 778, 1052, 1270, 780, 1053, 1271, 781, 
        1054, 1272, 782, 1055, 1273, 783, 1056, 1274, 784, 1177, 1057, 1275, 
        785, 1058, 1276, 786, 1059, 1277, 787, 1060, 1278, 788, 1061, 1279, 
        789, 1062, 1280, 790, 1063, 1281, 791, 1178, 958, 792}], 
       Line3DBox[{796, 1179, 959, 794, 1180, 960, 798, 1181, 961, 800, 1182, 
        962, 802, 1183, 963, 804, 1184, 964, 806, 1185, 1071, 1290, 808, 1186,
         965, 810, 1187, 966, 812, 1188, 967, 814, 1189, 968, 816, 1190, 969, 
        818, 1191, 970, 820, 1192, 971, 822}], 
       Line3DBox[{821, 1297, 1078, 819, 1296, 1077, 817, 1295, 1076, 815, 
        1294, 1075, 813, 1293, 1074, 811, 1292, 1073, 809, 1291, 1072, 807, 
        1289, 1288, 1070, 805, 1287, 1069, 803, 1286, 1068, 801, 1285, 1067, 
        799, 1284, 1066, 797, 1283, 1065, 793, 1282, 1064, 795}], 
       Line3DBox[{824, 1079, 1298, 823, 1193, 972, 825, 1194, 973, 826, 1195, 
        974, 827, 1196, 975, 828, 1197, 976, 829, 1198, 1080, 1299, 830, 1081,
         1300, 831, 1199, 977, 832, 1200, 978, 833, 1201, 979, 834, 1202, 980,
         835, 1203, 981, 836, 1204, 982, 837}], 
       Line3DBox[{839, 1082, 1301, 838, 1083, 1302, 840, 1205, 983, 841, 1206,
         984, 842, 1207, 985, 843, 1208, 986, 844, 1209, 1084, 1303, 845, 
        1085, 1304, 846, 1086, 1305, 847, 1210, 987, 848, 1211, 988, 849, 
        1212, 989, 850, 1213, 990, 851, 1214, 991, 852}], 
       Line3DBox[{854, 1087, 1306, 853, 1088, 1307, 855, 1089, 1308, 856, 
        1215, 992, 857, 1216, 993, 858, 1217, 994, 859, 1218, 1090, 1309, 860,
         1091, 1310, 861, 1092, 1311, 862, 1093, 1312, 863, 1219, 995, 864, 
        1220, 996, 865, 1221, 997, 866, 1222, 998, 867}], 
       Line3DBox[{869, 1094, 1313, 868, 1095, 1314, 870, 1096, 1315, 871, 
        1097, 1316, 872, 1223, 999, 873, 1224, 1000, 874, 1225, 1098, 1317, 
        875, 1099, 1318, 876, 1100, 1319, 877, 1101, 1320, 878, 1102, 1321, 
        879, 1226, 1001, 880, 1227, 1002, 881, 1228, 1003, 882}], 
       Line3DBox[{884, 1103, 1322, 883, 1104, 1323, 885, 1105, 1324, 886, 
        1106, 1325, 887, 1107, 1326, 888, 1229, 1004, 889, 1230, 1108, 1327, 
        890, 1109, 1328, 891, 1110, 1329, 892, 1111, 1330, 893, 1112, 1331, 
        894, 1113, 1332, 895, 1231, 1005, 896, 1232, 1006, 897}], 
       Line3DBox[{911, 1013, 1012, 1348, 910, 1345, 1124, 909, 1344, 1123, 
        908, 1343, 1122, 907, 1342, 1121, 906, 1341, 1120, 905, 1340, 1119, 
        904, 1339, 673, 903, 1338, 1118, 902, 1337, 1117, 901, 1336, 1116, 
        900, 1335, 1115, 899, 1334, 1114, 898, 1125, 1333, 1010, 1011}]}, 
      {GrayLevel[0.2], 
       Line3DBox[{251, 474, 1126, 252, 488, 280, 1238, 503, 295, 1243, 518, 
        310, 1250, 533, 325, 1259, 548, 340, 1270, 563, 355, 1283, 578, 1180, 
        370, 593, 1193, 385, 1302, 608, 400, 1307, 623, 415, 1314, 638, 430, 
        1323, 653, 445, 1334, 668, 460}], 
       Line3DBox[{253, 475, 1127, 254, 489, 1138, 281, 504, 1149, 296, 1244, 
        519, 311, 1251, 534, 326, 1260, 549, 341, 1271, 564, 356, 1284, 579, 
        1181, 371, 594, 1194, 386, 609, 1205, 401, 1308, 624, 416, 1315, 639, 
        431, 1324, 654, 446, 1335, 669, 461}], 
       Line3DBox[{255, 476, 1128, 256, 490, 1139, 282, 505, 1150, 297, 520, 
        1159, 312, 1252, 535, 327, 1261, 550, 342, 1272, 565, 357, 1285, 580, 
        1182, 372, 595, 1195, 387, 610, 1206, 402, 625, 1215, 417, 1316, 640, 
        432, 1325, 655, 447, 1336, 670, 462}], 
       Line3DBox[{257, 477, 1129, 258, 491, 1140, 283, 506, 1151, 298, 521, 
        1160, 313, 536, 1167, 328, 1262, 551, 343, 1273, 566, 358, 1286, 581, 
        1183, 373, 596, 1196, 388, 611, 1207, 403, 626, 1216, 418, 641, 1223, 
        433, 1326, 656, 448, 1337, 671, 463}], 
       Line3DBox[{259, 478, 1130, 260, 492, 1141, 284, 507, 1152, 299, 522, 
        1161, 314, 537, 1168, 329, 552, 1173, 344, 1274, 567, 359, 1287, 582, 
        1184, 374, 597, 1197, 389, 612, 1208, 404, 627, 1217, 419, 642, 1224, 
        434, 657, 1229, 449, 1338, 672, 464}], 
       Line3DBox[{261, 479, 1131, 263, 493, 1142, 285, 508, 1153, 300, 523, 
        1162, 315, 538, 1169, 330, 553, 1174, 345, 568, 1177, 360, 1288, 583, 
        1185, 375, 598, 1198, 390, 613, 1209, 405, 628, 1218, 420, 643, 1225, 
        435, 658, 1230, 450, 673, 465}], 
       Line3DBox[{265, 481, 1132, 266, 1236, 495, 287, 1240, 510, 302, 1246, 
        525, 317, 1254, 540, 332, 1264, 555, 347, 1276, 570, 362, 1291, 585, 
        1186, 377, 1300, 600, 392, 1304, 615, 407, 1310, 630, 422, 1318, 645, 
        437, 1328, 660, 452, 1340, 675, 467}], 
       Line3DBox[{267, 482, 1133, 268, 496, 1143, 288, 1241, 511, 303, 1247, 
        526, 318, 1255, 541, 333, 1265, 556, 348, 1277, 571, 363, 1292, 586, 
        1187, 378, 601, 1199, 393, 1305, 616, 408, 1311, 631, 423, 1319, 646, 
        438, 1329, 661, 453, 1341, 676, 468}], 
       Line3DBox[{269, 483, 1134, 270, 497, 1144, 289, 512, 1154, 304, 1248, 
        527, 319, 1256, 542, 334, 1266, 557, 349, 1278, 572, 364, 1293, 587, 
        1188, 379, 602, 1200, 394, 617, 1210, 409, 1312, 632, 424, 1320, 647, 
        439, 1330, 662, 454, 1342, 677, 469}], 
       Line3DBox[{271, 484, 1135, 272, 498, 1145, 290, 513, 1155, 305, 528, 
        1163, 320, 1257, 543, 335, 1267, 558, 350, 1279, 573, 365, 1294, 588, 
        1189, 380, 603, 1201, 395, 618, 1211, 410, 633, 1219, 425, 1321, 648, 
        440, 1331, 663, 455, 1343, 678, 470}], 
       Line3DBox[{273, 485, 1136, 274, 499, 1146, 291, 514, 1156, 306, 529, 
        1164, 321, 544, 1170, 336, 1268, 559, 351, 1280, 574, 366, 1295, 589, 
        1190, 381, 604, 1202, 396, 619, 1212, 411, 634, 1220, 426, 649, 1226, 
        441, 1332, 664, 456, 1344, 679, 471}], 
       Line3DBox[{275, 486, 1137, 276, 500, 1147, 292, 515, 1157, 307, 530, 
        1165, 322, 545, 1171, 337, 560, 1175, 352, 1281, 575, 367, 1296, 590, 
        1191, 382, 605, 1203, 397, 620, 1213, 412, 635, 1221, 427, 650, 1227, 
        442, 665, 1231, 457, 1345, 680, 472}], 
       Line3DBox[{277, 682, 1347, 683, 278, 501, 1148, 293, 516, 1158, 308, 
        531, 1166, 323, 546, 1172, 338, 561, 1176, 353, 576, 1178, 368, 1297, 
        591, 1192, 383, 606, 1204, 398, 621, 1214, 413, 636, 1222, 428, 651, 
        1228, 443, 666, 1232, 458, 685, 1348, 686, 687}], 
       Line3DBox[{459, 667, 684, 1333, 444, 652, 1322, 429, 637, 1313, 414, 
        622, 1306, 399, 607, 1301, 384, 592, 1298, 369, 1179, 577, 1282, 354, 
        562, 1269, 339, 547, 1258, 324, 532, 1249, 309, 517, 1242, 294, 502, 
        1237, 279, 487, 1234, 250, 473, 1346, 681, 688}], 
       Line3DBox[{466, 674, 1339, 451, 659, 1327, 436, 644, 1317, 421, 629, 
        1309, 406, 614, 1303, 391, 599, 1299, 376, 584, 1290, 1289, 361, 569, 
        1275, 346, 554, 1263, 331, 539, 1253, 316, 524, 1245, 301, 509, 1239, 
        286, 494, 1235, 264, 480, 1233, 262}]}, {}, {}}},
    VertexNormals->CompressedData["
1:eJx0XHc4lmH7lmhpKQ3KSqgkLRXJpShSmQklkgYaNqUiW1E2yd6vmZWdy8je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     "]], {}},
  Axes->True,
  AxesLabel->{
    FormBox[
     TagBox["\[Alpha]", HoldForm], TraditionalForm], 
    FormBox[
     TagBox["\[Lambda]", HoldForm], TraditionalForm], 
    FormBox[
     TagBox[
      TemplateBox[{0}, "Spacer1"], HoldForm], TraditionalForm]},
  AxesOrigin->{Automatic, Automatic, Automatic},
  BoxRatios->{1, 1, 0.4},
  DisplayFunction->Identity,
  FaceGrids->None,
  FaceGridsStyle->Automatic,
  Method->{"DefaultBoundaryStyle" -> Directive[
      GrayLevel[0.3]], 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "RotationControl" -> 
    "Globe"},
  PlotRange->NCache[{{0, 
      Rational[1, 2]}, {0.0001, 2.149}, {-0.11551876794426558`, 0.}}, {{
     0, 0.5}, {0.0001, 2.149}, {-0.11551876794426558`, 0.}}],
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02], 
    Scaled[0.02]},
  Ticks->{Automatic, Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.940461503274397*^9, 3.940461577943814*^9}, 
   3.940461608904234*^9, {3.940461661537622*^9, 3.940461679237309*^9}, 
   3.94046243836328*^9, 3.940462701820202*^9, 3.940465684639653*^9, 
   3.940465743332807*^9, 3.940465799551063*^9, 3.940465990378731*^9, 
   3.944443335799333*^9, 3.944606831726345*^9, 3.944608518442927*^9, 
   3.944609030782127*^9, 3.9457260447595463`*^9},
 CellLabel->
  "Out[285]=",ExpressionUUID->"526df851-e2b3-44bc-9d27-6095c85e74c4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Note", " ", "J3", 
      RowBox[{"(", 
       RowBox[{"\[Alpha]", ",", "\[Zeta]sqrt", ",", "c"}], ")"}]}], ">", 
     RowBox[{
     "0", " ", "for", " ", "\[Alpha]", " ", "close", " ", "to", " ", "1", " ",
       "and", " ", "c", " ", "close", " ", "to", " ", "2.", " ", 
      RowBox[{"That", "'"}], "s", " ", "why", " ", "we", " ", "reflect", " ", 
      "after", " ", "\[Alpha]"}]}], "=", 
    RowBox[{"0.5", "."}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"J3Sqrt", "[", 
       RowBox[{"\[Alpha]", ",", "3"}], "]"}], ",", 
      RowBox[{"J3Sqrt", "[", 
       RowBox[{"\[Alpha]", ",", "2.7"}], "]"}], ",", 
      RowBox[{"J3Sqrt", "[", 
       RowBox[{"\[Alpha]", ",", "2.4"}], "]"}], ",", 
      RowBox[{"J3Sqrt", "[", 
       RowBox[{"\[Alpha]", ",", "2.1"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"AxesLabel", "->", "Automatic"}], ",", 
    RowBox[{"PlotLegends", "->", 
     RowBox[{"{", 
      RowBox[{
      "\"\<c=3\>\"", ",", "\"\<c=2.7\>\"", ",", "\"\<c=2.4\>\"", ",", 
       "\"\<c=2.1\>\""}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.940466294743379*^9, 3.940466319494061*^9}, {
  3.940466353387321*^9, 3.940466413990259*^9}, {3.940466505700074*^9, 
  3.9404665648654213`*^9}, {3.940796934813317*^9, 3.940796978609608*^9}},
 CellLabel->
  "In[286]:=",ExpressionUUID->"4de07806-0315-42e3-a8de-408dcc469c7f"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[
    InterpretationBox[{
      TagBox[{{{{}, {}, 
          TagBox[{
            Directive[
             Opacity[1.], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]], 
            LineBox[CompressedData["
1:eJwd13c81d8fB3A7IVvkKyMjWSkkhSPKJkRG2SqyS0ULZV4jRVKplJLsvX3e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             "]]}, Annotation[#, "Charting`Private`Tag#1"]& ], 
          TagBox[{
            Directive[
             Opacity[1.], 
             RGBColor[0.880722, 0.611041, 0.142051], 
             AbsoluteThickness[2]], 
            LineBox[CompressedData["
1:eJwd2Hc8ld8fAHCiSLKSkEJJKkmSlXyQZIfISLIjZVcyokI2Rca9ZEWysys5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             "]]}, Annotation[#, "Charting`Private`Tag#2"]& ], 
          TagBox[{
            Directive[
             Opacity[1.], 
             RGBColor[0.560181, 0.691569, 0.194885], 
             AbsoluteThickness[2]], 
            LineBox[CompressedData["
1:eJwV13k81E0YAHBH5cjrLmdRJAlJii6PIoSKJEeuUEnlTMhdzsp9tCTkaBe7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             "]]}, Annotation[#, "Charting`Private`Tag#3"]& ], 
          TagBox[{
            Directive[
             Opacity[1.], 
             RGBColor[0.922526, 0.385626, 0.209179], 
             AbsoluteThickness[2]], 
            LineBox[CompressedData["
1:eJwVl3k81F8Xx20Vkr1NigohlZ+UFhwhqRCyVcqaSvZUtFFZs1QzgyGikKSy
MxM5EoqQbNlnrKkwKiXZnvv8Na/36557z+d87vnee2e9o6f5aR4uLq44bi6u
//8eOj3yqfyrpbZ38oWZTBuvMj49KS/WanX42z+YsbNiL25Ppifmr9aHvIof
WmzPgzgoLXfzsoIJvOo44WIiYo6H6z/nJa22ALHvmqmza61RLnJt+oLMMZiZ
G016+ucEzh5yinNQOAXCN347KJnbo7Xz1GvKamcQ+uedWl/njJV6UsVvE10g
YLNohuxvF1TdqJUzKXMOlM4+/kIXO4f8/bceWyl4wG4R57iIze7Ysy1UL2q1
L0S32TlOXPNBWvKqcvkTF8HRdNedDvcLeEjkmWZZ4iV4r2J+Lv2ELxaN1+3g
yPjD7OJd6rStlzD6hbiimcIN2OEU5Zlb6I8py4+E3FkdBJJiBcefbgvEq/Vx
lVavgsDhj022XmwgWgWzeTaeCAadTfXbJWcDUei3d0BJYghYNUqPuFXdRL8W
mt+oTDi8MehkUI/cRjNqp6uJQjRcLZCejt8fgjf58zeFr6bBfPiw3/eGCFQ+
cD8sz4sGkxopN78qR2JTsOfXrnc0GNJbHO0dEolyvCpZWy/FgHTM/tJNmlFY
PZe2taUpFvT/We5yeByNQr9id8hExoPGJH9r+Yt7SO+5olc4/xB2hmQXL9lP
RZtjj7InfqSBoTiLrr2EjpwuC8HHUukwOeR85a8iHUNO8Z8+qpcO1+s+PU84
RMd8J0+pIlo6MPU319Kj6CjsoRV8VeMJzHzLVLgpHo9VtzqOL76eAXKsFZuV
VyWg2nOxxdL8zyAaWxRmJRJx6cJN2wPrsmFPzOAygdZklDcbH3kbUQBRq0+s
ouql4uWG3UCfZIJL5eli/9tPcGWBWC83N8L7Yx1Ptu3PxKJ+vbqPmhXgevE8
rwDfc6xwTVpzbLQSlOPTZO/ffIm/FbREXri/AwV79/wWyxzkmc4SXSNfC2H0
73MBHrm4c8G+6OjLOuh3oNEDnPKwLki9oVr5I8xu19B+qZ+PMve+T2eON4Lc
B66absUC/D7F6m1VbQJOqRZtdLwA076V1ApHN4PPj549lwsLUXhtBmdwsAVm
Zx5kNp0pwshzhS4pcm2gayKcxbVQhH90sgbPBnwGqbI3tu33i9FXrbJgxdt2
MK/ZES4nyEAXddmU++/b4W9DzyYBIQba7LwWIdTQDgrzX0JHlzFw7x51R56O
dpCbko7IFmMgj26ayPh4O4je6IhVWM3Au2ZBrlVSHRDUVxrevomBz7z0ZX19
OkB/dDf/IX0Gsl5WRnxa3wm+VT9PW/gzsHGMb1RtUyc8D22dZF1hYLnKfiOa
Sif8O8uj43qNgSnPqoSsNTqhgqYkeDWAgY5PqqO6jTrBXlvNJSqYgcNJ7+9+
udwJ8/8Jc1+8z8CxyDrqXH0nuAr1dBs/ZWDvB6HJU82doBt22DMnk4ENgsYW
5e2dQJe3KhTLYuDLsHrJ2wOdcG+p/InGFwz0CmqI4Z/uBK+Cb4u08xk4ebUx
TkKuC3bKDsd3vmbgjGvLA6UrXZC4qKR6RRMDLXaevL81oAu+8ZZb7mlm4HPu
4ZDtQV0gKVpYYtvCwFP0KW+t6C4wMrq99GEbA99USRmaPe6C6OHdBeJdDAyV
dZj0q+0C4fHdf94OMFCibczovVQ37Nre8EB/koFujy7p1st0w8RCRYzubwZW
ui1oNMkRrlS3gz8MvMQrtrF7azfIXXhot+MvAztU1ac5ut2gqPNLRGKWgckR
V9JXnu8G/qaP0zReJm7et2TepaQbYq9oHcoVY2LOs6xN7eXdoM6aa0kQZ6K6
pKnZwepusOd0TtySYKLmF3ra5k/dcKkhv9NkORNNopQPTwx3g7SErUfrKib6
dBjT/cV7wKLmsFmSDBP/6P58821lDxiqm9R4yjLx6vPY7yfW9kCDRFS9znom
BgWwtLUVe6BSL9S/dwMTY+W9h3i0e6CiuseKX4GJTG+aWuS5Hgj6ENy/XIWJ
2l27bOc8ekB6X/x0I+EK/Z5gD98e0AVe+p0tTKxdqdBhGtADkm9Szk1vZWL3
6+KA5TEkf56rddV/TOQS7Kp7WN4DG2Qur1qhwcQDj9efyV3ZC2oKXwXidUi9
dGGFaule6OaehDX7mCgbPTPYub4Xdr5bJZ9I+J9/qyOfSi9os7Nn4nWZ+MIs
/JS1Ti/wr5BoDtZnogT3D8u5s73wSj3j51pDkm+qR1LcoxeONxnN3iE8Olrb
rHChF9aJCOX+IVzdnmZmer0X/oV8lqo9yET/HBvj1Pu9oMlJHbE/zESWXbn+
wVe9EFKusMPEhIl1li94T2EvDCZ6NqUTZhxOqPCpJONtzStmCVM0fHUSG3rh
4T4ONe0IE/eLKGpy+nthRYufzZApE9UWLZ/hHekFW9fUTWpmTFw3w/1q1Vgv
lAV8f3Cd8N/hLg3dqV7QjWj1ETVnYlbZ3e0xS1nwuHZNs/xRJtILrv3MFGUB
5atm5RnCQc/O5ZYtZ4Fi1Q2bp4RPxeptG5FhAaPA5Zy8BRPFPKaU96qzQO1e
m7yIJRPnnQa/HtnNgvl4ISUDwt+OfXrqrM2CWc6Z+quEK/dnKUQbskBF9f7f
fsKX19pt6LNlgeupik8pVkx0NFW16nZggbi9ydwHwia3ue98dmGBQgK2/ias
8DX1R70XC7Y2OUXut2aiuPRF+ZqLLDDlyLieJzxnYnCs8goLSgObf90l3FIw
Uv4qiAUrwrYLthIu/8KcLAxnwVPzc7G/CWdJRSjmRrNg557MekkbJt4K3HIv
g84CZ+vjmkcIe+TPv32cxILFUpYXXAkfG/44lfSYBb6S7hZBhFWNfOxoz1kQ
vZZfsoCwdIAe9W4uC57/kvxZQ3hJnuS7O0UsCIsx9+8l/HNw6F9wCQsq/gZn
/iDcu7J4681yFqyT8b3Fe4z096Ewx2tVLCgX6eeVJFx4/Vjs5VoWPOuibdlI
OCVHudbnIwtexpstqBKOHJiZc28h9bv3+GkR9ltR/9+5DjJ+Yy7ekLDTwYen
nXtZ8GfhkqM5YZNrnvF2AywYVBZpOk54T7ZO/fERFvzTixhxIKzQL8ZtNUb8
i81JP0NYbPmAutlPFuj46wu4EZ49UHDWaIoFZYZCEp6ER64EJx6YZcETt/oK
L8LfrDaffcTFBl8r41XehO0nJHhkeNkQEmAm8f/xtvDZB4mL2ODsmpzvTvjw
xqEdUvxsCEuf/XuOcHlp/cc4QTY0VW0dcCa806ro3PJlbAh0m/E+Rfg55yEv
VYQNfnqK6VaEN4SHJomKs4Exf+WaMWH6Bi+NaEk22Ngyp3QJC5fafFq6kg2R
cpkrNAgHWe47H76aDR6Koh1KhKfHlRYtkWbDLoMC7TWEPcLEk4PWsWHC6cSB
pYQH18/s4lnPhvELH35Ok/1qtKhzm5NnQ5nzuv+aCRuMFyy+qsiGn6ei3r4m
XBqalPJXmQ1PrvZMPSGc8cqj5dc2Nri8373/4v/7w8Law1uNDYbnmk4eJ0wZ
A36OOhueCZ9eqU34hqyY5rfdbLCqvu/GTXiSOd16RpP4k8pY0kf61fVov+eQ
Nhu41v3SRcKWIfmpbD02qPG8pl8mrDJqufSzMRvaWk6WfCbfC8PCCO+YsmHP
52v3nxLWe617QfsoYVujd5cJH4/e1pVuwwYDpw5TMcLhqgJZvk5seHy3qFmV
fJ+S8QunFF3YoGnmnDxJvvcU7j/i3WfZ4GZ9/X0RYUZT/xU9Dzb4fP/4307C
w76lh8T92XCNIn5sPTkvfHry5quukv07tIO/nZw3c/sz8/xvEL2Ft8SjCEuu
jJXqu032q/6Gxk9yPukxPb9lR7Nh9pliyVNynqXMbbhjnMaG9q2jrtXGpD6X
1drcGaS/Bg9kORIubhD5WZDJBlF3W905IyY2JM8ek84m/l+OvbCF8Ny+NqXv
TDakjaR0+h8i9YaE14R9JP2oyrleYUD0jgdc12xiQ8OYoIA+YW/rS/9NtBC/
xYKG3+5nYpiiU7x1Jxt4uK/GlZHzv6hW85zCEBtKNf7WJJP7QUJkgr/yHxvW
RbjuENNmYtPrO6EH59ign14ncUuL7K+b/OKPC2zQfm7l90OTnFe1x3k7+fog
bHhJ84e9hIOr5jjCfXDL++t7j91MFJ1J+LlmYx+syNQNdVcn/Za5w/uRfB8U
NOa+rN7OxHs2jRwFxT4w0RuxWUdYpGjR2H9byHqjreo15P4T9vb6ckCjD+g3
hviWbWOi0Jf93RcO90Hg8uefjZTI/RLDPj5t3AdpqdXi0Yrk/NC/2nHDtA/8
Mk7V129i4tLHOW3hln1AG9IoNyT3s+DJNZ+S7cg49VusykYm8jdPVH24QOb7
3ujKkmYiHz7I3pjYB6VvNtmHCjOxU1PfkPWwD2z4ZgSCljEx+9UoO+FRH1xL
KBu5IUT8L9ISF8/og0pZWX1PQSbmvmD5cuX1gSkr9vyexeR+Sdy4p+ddH0ib
KRtemWMgwz+rMvYXyZeuEvfwGwOjp46eNP/TB84rEl0dvjLQ6eLs72XTfWC4
Ovb8hhEGqd94U/B8H7QEG/5+OMTA02c54RcE+mHXaOj6W2wGiltvP2Iq0w80
HbEXE60MPK9e0iFwuB9U3NeudEfyHm1sfc4w7ofAjdslZsn7b7n7RMAZ0374
u6B7ILyUgZgur1Bl2Q/XhKhWD5nk/bbynk+gfT/wOdYJ5ZP3Y8m089Kpi/2Q
6MCXHZLBwKUorDWY0g9CSt13W6MYmHXQMaXsTz/QGw4n8FsyUF1lvTZM9wP7
RuaA/lEGlgmzu3CGzN9qGxdgRt7LzSdXvuEagGv7zbUmjMn79OSx6LeCA2Bh
ExpYZsBAbR/Ta+/XDQAtpKdOeBeJT9C2aTIYAJWOzfXXyfv893cp0eHYAXC7
FRJ573Mx0pK+vEuMH4CcpX1tGq3FuP1IQcDRxAEoiKnR6mkqRu88Y075owGw
PfTXfkNDMY75BTY8eD4AjVLV/2Iqi3Fo0XCkWcUArNLiuG3ILcZWmVyB12MD
wNf1pe9jWDEWHj3AS9MfBENps7orasUYYBicXDA8CEElU3Zc14twfc+h9tTg
IXjqNuIbl1uIezSCaKvVhsF+Uf7iFkYB2q77OM3dPAyqEcWfDYrz8XdtVL/X
zS9gkdd5uz44D+l8p3zN5UYgbMePMzVmuSjRW/iYp3IE+CuffPgkmoOLrt+0
2O39Fdq9xpqe7H+BXJmnsvvFv4Eqf1Cu9M1n6JOQHSVe8Q0Cswapmt4Z+Hpz
GL+Yx3dgPLvIcfBIQ7FDPiq3hEfB78nrnDPZj7B7S2Ozf+koqAavr3bGJEz+
LnadF0fhnmBxpl1WEjpmHlWIekM4Q13LKS4Jv8p99kupJvGmd0uCPJPwz5re
te8aR0G2+z+x7bJJKCY4ekZyiPBFbSvj24loMLxk9uWyMdDp2ji1YPoAcx6C
3OCpMWhsZlgtEYnHX1d+LXFwIOPmrB3y83TcaZ3xvceJjN+UzDUdo2OJiEj+
57NjIJuV39f4gY7Vgb37PviQeE0jLv9wOnY5XrfLCxmD8uTVlwPI/+vFm0oS
Al+SeO5MZWWRODzI63ljLofE23woVOWKw0jWBscr+WNgmrbJ2/BHLIrR7yj5
Msj49kf/sppjUVrgOONMBZn/c/0fg/hYVPv+t9WkbQzueVq6fNsUiyezd4qt
nSfzr1o3Dh2NwaLjf4UbucbhXqNWk4FBDAovfiV0m3ccTA2PRLzZFYPltlr8
X/nHwb5FbIFvXQxuENRfKJAYB3a3injtVxoOO5uNGSmNA5f4iWWBITTUFpX4
vrCZxAt4RcRdoWFcSctI3tZxaExw8avzoKGhuM3gKvVxSPnslHbXmobP8FTX
oPY4eFm8pN1SpqGHlFvNNYtxEDUWmbRuo2J11ZZ326zHofwONdWljooy3pzK
/mPjkJOqsyOugoqN73zKDe3GYUJPcK9dNhXVLvoXS7oStgh9Tr1DxTuyewvf
uRG+2Kn76iYVBz7M5l3xHAfVBAmTRf5UpG0IfMn2HYdAUd31gmepOPUxJP15
AMnvsxDdfoCKplcNU+1ukfjR/+JVdKj4VEHwkXgw8edt66+MXVQ8fj0q0e8O
8e9QmOwKZSqWKtOo+jHjIMvnatolTEXJNsv7U3GkXrf2el9+KrrfXHn3WQLx
q2xj/S4eKq5rT7gjmkLWC/myWPcPBQODH93sfkb8fRtXcppNwWWXlxxyeEH0
ZSyVL+iiYMJZd/HhbLIe2yRL+TMF8w/vTuUUjIPOH+Pk+w0U1NFKPu9bTPRY
GHfcqqVg3dZF6tNMoj+r4H1SNQWHxT5V8iDJ73TV2xwp6MOrERX6hvjT28I7
VkLBhclES6FKEn/y4Vweg4KRwzzr7lcT3pX4Ma2Qgqvazw4vryH7MXxitCKP
guk1DS8TPpD8G+H9shwKqpWoX5ZpIPmPhnYEv6Dg4Ydc/ErNxM+NP28sPKVg
+12XxhetJH+iowBPBgWdb9bR1dqJXx5jhdvTKfjDR82huJP0y65RvphUCt5w
pitp9pB8EUN+Co8pKGg1/6OcRfy58CB2JIWCcQecX+3vJ/qspIa6kikot7v2
Vu0g8TP6/RgX4Rxl1cNHvhA9dpc0bR5SUEs6VqLlK/HviYddfxIFa5fNdtmM
kn4SCvuSTNhqwSGtZ5zoG9559j7hgYl3bo4/SD9nJ18uJuzVv2XHl19Ez4Fn
L8XJerPN1Lnzf/7/PSzPTCUcXjVdNfGX5KdFLTpP8q8otou+OEPmi5WdPkf0
pj6tsvo3R/q94LxH8iMKqiZslgng4sC9j+HvlpF6SyPuf+Hl5UDOG3PpwjQK
Hrw+lR22iAONk/ZrYp9QsM3jpN8yfg54zb6/lEv8dLR/q0MR5IDsc/XBJVkU
5JgpCaxcxoFAkwXpBOL/Nb27nx6IkPliR3vPkv0R2PE7XlaczH964KtvPgVj
FU44pktyQHQHDy8WUXDDqjfKyis5oBrTNnngFQWzBTb9ermaAykbXCNFyyio
ORNZsl2a5Pv1+cHqCgq+H/15m7GO6C1om3Yi/dX/sUyyYiOJbzsuWf6Rgp5v
5HoMFEj+6MrY5hbiV96d9A+KHNDxYv/a3EnB5bFWO1u3cGCiPZcve4iCj0NL
54+pEn1vZjK7vlNwq/+Gd71qJF4wYpnZTwoa2o5bj2iQ+Gy9nVJcVGwxtpB1
38MBNpedjNcSKjrAq5EfmiT+i5yIhAgVr2wI8Z/ZR/zYyx2vL0PFFyNrHwgb
ccB0saWKnx4Vw5KC7XtNiN7DqyJum1DR2XxM/qUZB+w/tdBmjlFRurQ0x9ia
1PdwOmW3DxX/esldWnuc1N9lXcMbQMVm+ci9Y7Yc4FIw/aYbSc6buyeqIx3J
/C6drUpPqeii/zbC9jTRV1Qv2lpERd1pZTOVs8TfJ8fdF6qoOO34r+uDO5lf
tU+kc4iKZ3fG/xD0J7xtWPrPZhrqf+cq7rxK+sOi5tSgNg1lUs5ee3aD6E2W
/3XWnIZtAruWHAoifh3bf1XvKg3zypLrVocSfUfaBR/do2H0hSWUr+EkvsZQ
Oe0JDff3tEmH3yV6XB8df95CQ1mKdr8NhfiVsC/m1SgNZw2eZCjGkHof3ysJ
XBSDBTkX1d4nkP27LdB+cDc5/4MkDZc8If0yZFp24VkMzu+6tuzzU8L5WzUG
38dgx9hA05Ms4q9E5G0YicF71vknDXKJH0t0tNqVYtFNaM3GFQVEX6Tuv01G
sWj45tbIUBFZ35x5ONQzFheUzS8ElxK+/vPkI2YsdrKYuyyRzA8Oq/Rlx2IR
bf28XAXx78I+w3D+OPSYnwirfEf82dg2mG8bh92f7j7kbSbc2V23fiUdGSFT
Ts2thB2yfwoeoiNtr51SajvRu+w2/csNOh5O31qg20vqF6A+l+DQUeF4rL94
H8lHSa0rU45HHpF57f4B4gfjx+ZV5+LxlV99zc2vJH+XYcvceDzGbtlx12yU
+KthYHxYIwG9+xMt1nNIPrE9Oe23E9Aojk/qxw+y3rGdi+1aE1DRyI1VPknW
M7ZP71d5gHzcLWn3pjhQzsgJH4t4gOzCva72/4g+KjtB+vcDLHVN3aY6R8YV
EvZMuCdinMzS3wsLRC9vkrCBaBL+D7DXZ8Q=
             "]]}, Annotation[#, "Charting`Private`Tag#4"]& ]}}, {}}, {
       "WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
      StyleBox[
       DynamicBox[
        (Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
             Annotation[{
               Directive[
                Opacity[1.], 
                RGBColor[0.368417, 0.506779, 0.709798], 
                AbsoluteThickness[2]], 
               Line[CompressedData["
1:eJwd13c81d8fB3A7IVvkKyMjWSkkhSPKJkRG2SqyS0ULZV4jRVKplJLsvX3e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                "]]}, "Charting`Private`Tag#1"], 
             Annotation[{
               Directive[
                Opacity[1.], 
                RGBColor[0.880722, 0.611041, 0.142051], 
                AbsoluteThickness[2]], 
               Line[CompressedData["
1:eJwd2Hc8ld8fAHCiSLKSkEJJKkmSlXyQZIfISLIjZVcyokI2Rca9ZEWysys5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                "]]}, "Charting`Private`Tag#2"], 
             Annotation[{
               Directive[
                Opacity[1.], 
                RGBColor[0.560181, 0.691569, 0.194885], 
                AbsoluteThickness[2]], 
               Line[CompressedData["
1:eJwV13k81E0YAHBH5cjrLmdRJAlJii6PIoSKJEeuUEnlTMhdzsp9tCTkaBe7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                "]]}, "Charting`Private`Tag#3"], 
             Annotation[{
               Directive[
                Opacity[1.], 
                RGBColor[0.922526, 0.385626, 0.209179], 
                AbsoluteThickness[2]], 
               Line[CompressedData["
1:eJwVl3k81F8Xx20Vkr1NigohlZ+UFhwhqRCyVcqaSvZUtFFZs1QzgyGikKSy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                "]]}, "Charting`Private`Tag#4"]}}, {}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0, 1}, {-0.1063967062873668, 0.}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                RGBColor[0.922526, 0.385626, 0.209179], 
                AbsoluteThickness[2]], 
               Directive[
                Opacity[1.], 
                RGBColor[0.560181, 0.691569, 0.194885], 
                AbsoluteThickness[2]], 
               Directive[
                Opacity[1.], 
                RGBColor[0.880722, 0.611041, 0.142051], 
                AbsoluteThickness[2]], 
               Directive[
                Opacity[1.], 
                RGBColor[0.368417, 0.506779, 0.709798], 
                AbsoluteThickness[2]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{0, 1}, {-0.1063967062873668, 0.}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               RGBColor[0.922526, 0.385626, 0.209179], 
               AbsoluteThickness[2]], 
              Directive[
               Opacity[1.], 
               RGBColor[0.560181, 0.691569, 0.194885], 
               AbsoluteThickness[2]], 
              Directive[
               Opacity[1.], 
               RGBColor[0.880722, 0.611041, 0.142051], 
               AbsoluteThickness[2]], 
              Directive[
               Opacity[1.], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]], Selectable -> False]}, 
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]], 
           Line[CompressedData["
1:eJwd13c81d8fB3A7IVvkKyMjWSkkhSPKJkRG2SqyS0ULZV4jRVKplJLsvX3e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            "]]}, "Charting`Private`Tag#1"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[2]], 
           Line[CompressedData["
1:eJwd2Hc8ld8fAHCiSLKSkEJJKkmSlXyQZIfISLIjZVcyokI2Rca9ZEWysys5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            "]]}, "Charting`Private`Tag#2"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            RGBColor[0.560181, 0.691569, 0.194885], 
            AbsoluteThickness[2]], 
           Line[CompressedData["
1:eJwV13k81E0YAHBH5cjrLmdRJAlJii6PIoSKJEeuUEnlTMhdzsp9tCTkaBe7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            "]]}, "Charting`Private`Tag#3"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            RGBColor[0.922526, 0.385626, 0.209179], 
            AbsoluteThickness[2]], 
           Line[CompressedData["
1:eJwVl3k81F8Xx20Vkr1NigohlZ+UFhwhqRCyVcqaSvZUtFFZs1QzgyGikKSy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            "]]}, "Charting`Private`Tag#4"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, 
         "PlotRange" -> {{0, 1}, {-0.1063967062873668, 0.}}, 
         "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
         "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            RGBColor[0.922526, 0.385626, 0.209179], 
            AbsoluteThickness[2]], 
           Directive[
            Opacity[1.], 
            RGBColor[0.560181, 0.691569, 0.194885], 
            AbsoluteThickness[2]], 
           Directive[
            Opacity[1.], 
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[2]], 
           Directive[
            Opacity[1.], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], {
    DisplayFunction -> Identity, DisplayFunction -> Identity, 
     Ticks -> {Automatic, Automatic}, AxesOrigin -> {0, 0}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        TagBox["\[Alpha]", HoldForm], TraditionalForm], None}, 
     AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
     Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0, 1}, {-0.1063967062873668, 0.}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"c=3\"", "\"c=2.7\"", "\"c=2.4\"", "\"c=2.1\""}, 
      "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[2]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[2]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[2]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[2]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.922526, 0.385626, 0.209179]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.940466313347862*^9, 3.940466323779745*^9}, {
   3.940466356816288*^9, 3.940466417659902*^9}, {3.940466516612216*^9, 
   3.940466528767576*^9}, 3.94444333719503*^9, 3.944606831961972*^9, 
   3.944608519758757*^9, 3.944609032030534*^9, 3.945726046088955*^9},
 CellLabel->
  "Out[286]=",ExpressionUUID->"d1b89b12-af15-442f-92fa-d44bb1885e14"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Interval definitions J_K(\[Zeta]lin)", "Subsection",
 CellChangeTimes->{{3.940460609899905*^9, 3.940460613193317*^9}, {
  3.940467664837441*^9, 3.940467667206083*^9}, {3.940470247432742*^9, 
  3.940470256123144*^9}, {3.940470287430904*^9, 3.940470301135602*^9}, {
  3.940470415446089*^9, 3.94047041567631*^9}, {3.94064256623236*^9, 
  3.94064256987245*^9}, {3.9446100794998503`*^9, 
  3.944610081779518*^9}},ExpressionUUID->"af64bd43-ca6a-42f1-a71c-\
e18db239ed16"],

Cell[CellGroupData[{

Cell[BoxData["JKLin\[Lambda]Symb"], "Input",
 CellLabel->
  "In[287]:=",ExpressionUUID->"a2014a7d-e590-4eda-bc3c-ae911475a627"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "\[Alpha]"}], "]"}]}], "-", 
    RowBox[{"\[Alpha]", " ", 
     RowBox[{"Log", "[", "\[Alpha]", "]"}]}]}], "K"], "+", 
  FractionBox[
   RowBox[{"Log", "[", 
    FractionBox[
     RowBox[{
      RowBox[{
       TemplateBox[{"expM2"},
        "InactiveHead",
        BaseStyle->"Inactive",
        SyntaxForm->"Symbol",
        Tooltip->"Inactive[expM2]"], "[", "\[Lambda]", "]"}], "+", 
      RowBox[{
       TemplateBox[{"expM2"},
        "InactiveHead",
        BaseStyle->"Inactive",
        SyntaxForm->"Symbol",
        Tooltip->"Inactive[expM2]"], "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", "\[Lambda]"}], 
       "]"}]}], 
     RowBox[{"2", " ", 
      RowBox[{
       TemplateBox[{"expM2"},
        "InactiveHead",
        BaseStyle->"Inactive",
        SyntaxForm->"Symbol",
        Tooltip->"Inactive[expM2]"], "[", "\[Lambda]", "]"}]}]], "]"}], 
   RowBox[{
    TemplateBox[{"Q"},
     "InactiveHead",
     BaseStyle->"Inactive",
     SyntaxForm->"Symbol",
     Tooltip->"Inactive[Q]"], "[", "\[Lambda]", "]"}]]}]], "Output",
 CellChangeTimes->{3.9404680805505943`*^9, 3.944443399394638*^9, 
  3.944606908559327*^9, 3.944608577028855*^9, 3.944609089737053*^9, 
  3.9457260463058453`*^9},
 CellLabel->
  "Out[287]=",ExpressionUUID->"18c0c1d6-96c3-4b82-805e-8abe0dba2935"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"JKLin\[Lambda]SymbForInterval", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"HSymb", "[", "\[Alpha]", "]"}], "K"], "+", 
    FractionBox[
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{
        RowBox[{
         TemplateBox[{"expM2"},
          "InactiveHead",
          BaseStyle->"Inactive",
          SyntaxForm->"Symbol",
          Tooltip->"Inactive[expM2]"], "[", "\[Lambda]", "]"}], "+", 
        RowBox[{
         TemplateBox[{"expM2"},
          "InactiveHead",
          BaseStyle->"Inactive",
          SyntaxForm->"Symbol",
          Tooltip->"Inactive[expM2]"], "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", "\[Lambda]"}], 
         "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{
         TemplateBox[{"expM2"},
          "InactiveHead",
          BaseStyle->"Inactive",
          SyntaxForm->"Symbol",
          Tooltip->"Inactive[expM2]"], "[", "\[Lambda]", "]"}]}]], "]"}], 
     RowBox[{
      TemplateBox[{"Q"},
       "InactiveHead",
       BaseStyle->"Inactive",
       SyntaxForm->"Symbol",
       Tooltip->"Inactive[Q]"], "[", "\[Lambda]", "]"}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"Activate", "[", 
   RowBox[{"JKLin\[Lambda]SymbForInterval", "-", "JKLin\[Lambda]Symb"}], 
   "]"}], "]"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.940468355598425*^9, 3.9404683627085037`*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"0569f26e-cab3-4b1d-a377-782c9f113140"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.940468363200747*^9, 3.940639875986283*^9, 3.940785288202379*^9, 
   3.941065516202344*^9, 3.941070943700464*^9, 3.941304541616121*^9, 
   3.9439249911145*^9, 3.943927868983635*^9, 3.94443825165401*^9, 
   3.944438506274809*^9, 3.944442991426675*^9, 3.944443320825674*^9, 
   3.944443399448326*^9, 3.944606811423623*^9, 3.944606908582925*^9, 
   3.944608019838511*^9, 3.944608577095642*^9, 3.944609020034582*^9, 
   3.944609089758723*^9, 3.945723029966174*^9, 3.945723919791931*^9, 
   3.945724192816078*^9, {3.945726030676825*^9, 3.945726046333084*^9}, 
   3.949358455490589*^9, 3.949360281715579*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"9c4616ce-eaff-4ba9-8bc9-7429e739eeb1"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"JKLin\[Lambda]IntervalSymb", "=", 
   RowBox[{"symbToInterval", "@", "JKLin\[Lambda]SymbForInterval"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JKLin\[Lambda]Interval", "[", 
   RowBox[{"\[Alpha]0_", ",", "\[Lambda]0_", ",", "K0_"}], "]"}], ":=", 
  RowBox[{"AllowUnderflow", "[", 
   RowBox[{"JKLin\[Lambda]IntervalSymb", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Alpha]", "->", "\[Alpha]0"}], ",", 
      RowBox[{"\[Lambda]", "->", "\[Lambda]0"}], ",", 
      RowBox[{"K", "->", "K0"}]}], "}"}]}], "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.940468085027555*^9, 3.940468096456594*^9}, {
   3.94046813083904*^9, 3.940468141032093*^9}, {3.94046835003836*^9, 
   3.94046840488857*^9}, {3.940469274013525*^9, 3.940469276426905*^9}, {
   3.94046956360006*^9, 3.940469587277158*^9}, 3.940798232923607*^9},
 CellLabel->
  "In[114]:=",ExpressionUUID->"402522a8-e218-4ec4-bd7b-70f880a3ccd7"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plots of J_K(\[Zeta]lin)", "Subsection",
 CellChangeTimes->{{3.9404605437898197`*^9, 3.94046054528373*^9}, {
  3.940460768537545*^9, 3.940460773548283*^9}, {3.9446100754118958`*^9, 
  3.944610077778867*^9}},ExpressionUUID->"948049a0-66ac-4e02-8fd5-\
94981dd40ce4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"JKLinCK", "[", 
   RowBox[{"\[Alpha]_", ",", "K_"}], "]"}], ":=", 
  RowBox[{"JKLin", "[", 
   RowBox[{"\[Alpha]", ",", "K", ",", " ", "K"}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.93821285243817*^9, 3.938212870196411*^9}, {
   3.938212960364211*^9, 3.938212967373105*^9}, 3.940460657741783*^9, {
   3.94046074972326*^9, 3.940460773560586*^9}, {3.9457280057950277`*^9, 
   3.945728012980544*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"1d0d6478-9773-4e5e-8651-100c18dbea64"],

Cell[CellGroupData[{

Cell["\<\
JKLin for c=K, for K=4,5,6.
(Figure 4.1, \\Cref{fig:nb-Jklin456})\
\>", "Subsubsection",
 CellChangeTimes->{{3.945728060864578*^9, 
  3.945728091118786*^9}},ExpressionUUID->"ab8f3cf3-8d40-404b-848c-\
a0d93b6b0b40"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"JKlinSlice", "[", 
   RowBox[{"\[Alpha]_", ",", "K_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"\[Alpha]", ">", 
     RowBox[{"0.99", 
      RowBox[{"\[Beta]K", "[", "K", "]"}]}]}], ",", 
    RowBox[{"JKLinCK", "[", 
     RowBox[{"\[Alpha]", ",", "K"}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"JKlinSlice", "[", 
      RowBox[{"\[Alpha]", ",", "4"}], "]"}], ",", 
     RowBox[{"JKlinSlice", "[", 
      RowBox[{"\[Alpha]", ",", "5"}], "]"}], ",", 
     RowBox[{"JKlinSlice", "[", 
      RowBox[{"\[Alpha]", ",", "6"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]", ",", "0.1", ",", "1"}], "}"}], ",", 
   RowBox[{"AxesLabel", "->", 
    RowBox[{"{", "\"\<\[Alpha]\>\"", "}"}]}], ",", 
   RowBox[{"PlotLabels", "->", 
    RowBox[{"{", 
     RowBox[{"\"\<K=4\>\"", ",", "\"\<K=5\>\"", ",", "\"\<K=6\>\""}], 
     "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.941065634471332*^9, 3.941065769826767*^9}, {
   3.9410702997106533`*^9, 3.9410703041411324`*^9}, 3.945728016312541*^9},
 CellLabel->
  "In[338]:=",ExpressionUUID->"822bcb77-8f89-4788-a2e7-91ecac9da2fe"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], Opacity[
      1.], LineBox[CompressedData["
1:eJwd13k8VN8bB/AhFMpS1khUUiJCZe1YIyJ7yJZkqexLEpopshSpZK8kRchS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       "]]},
     Annotation[#, "Charting`Private`Tag#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[2], Opacity[
      1.], LineBox[CompressedData["
1:eJwd1Xk0lN8fwPEhW7IWkVSUpSwRSkmuJbKW7BRJRCU72SpZQrYh2Uk7UiRR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       "]]},
     Annotation[#, "Charting`Private`Tag#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[2], Opacity[
      1.], LineBox[CompressedData["
1:eJwd1nc4lf//B/Bjj6w+pWSEMkqUohTyPohkFJJVJBXqm6xktGSXlDghSWjK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       "]]},
     Annotation[#, "Charting`Private`Tag#3"]& ]}, {{{}, {GraphicsGroupBox[{
        {GrayLevel[1], AbsoluteThickness[4], Opacity[
          NCache[
           Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
         "Round"], 
         BSplineCurveBox[{
          Offset[{3, 0}, {1., -0.15346732259962653`}], 
           Offset[{2.8468146997741792`, 0.9463857908641962}, {
            1.03675, -0.15346732259962653`}], 
           Offset[{0, 0}, {1.0586824426690151`, -0.15145565110732565`}], 
           Offset[{5., 1.1102230246251565`*^-15}, {
            1.0586824426690151`, -0.15145565110732565`}], 
           Offset[{10., 2.220446049250313*^-15}, {
            1.0586824426690151`, -0.15145565110732565`}], 
           Offset[{10., 2.220446049250313*^-15}, {
            1.0586824426690151`, -0.15145565110732565`}]}]}, 
        {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666],
          AbsoluteThickness[1.25], 
         BSplineCurveBox[{
          Offset[{3, 0}, {1., -0.15346732259962653`}], 
           Offset[{2.8468146997741792`, 0.9463857908641962}, {
            1.03675, -0.15346732259962653`}], 
           Offset[{0, 0}, {1.0586824426690151`, -0.15145565110732565`}], 
           Offset[{5., 1.1102230246251565`*^-15}, {
            1.0586824426690151`, -0.15145565110732565`}], 
           Offset[{10., 2.220446049250313*^-15}, {
            1.0586824426690151`, -0.15145565110732565`}], 
           Offset[{10., 2.220446049250313*^-15}, {
            1.0586824426690151`, -0.15145565110732565`}]}]}, 
        {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
          NCache[
           Rational[2, 3], 0.6666666666666666]]}], 
         PolygonBox[{
          Offset[{33., 6.000000000000007}, {
            1.0586824426690151`, -0.15145565110732565`}], 
           Offset[{33., -5.999999999999993}, {
            1.0586824426690151`, -0.15145565110732565`}], 
           Offset[{10.000000000000002`, -5.999999999999998}, {
            1.0586824426690151`, -0.15145565110732565`}], 
           Offset[{9.999999999999998, 6.000000000000002}, {
            1.0586824426690151`, -0.15145565110732565`}]}]}, 
        {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666],
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
         StyleBox[
          RotationBox["\<\"K=4\"\>",
           BoxRotation->0.],
          StripOnInput->False,
          LineOpacity->1,
          FrontFaceOpacity->1,
          BackFaceOpacity->1,
          Opacity->1,
          FontOpacity->1], 
         Offset[{21.5, 4.773959005888173*^-15}, \
{1.0586824426690151, -0.15145565110732565}], NCache[
         ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
          ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
        {GrayLevel[1], AbsoluteThickness[4], Opacity[
          NCache[
           Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
         "Round"], 
         BSplineCurveBox[{
          Offset[{3, 0}, {1., -0.13215803361111758`}], 
           Offset[{2.999779555678904, 0.036367806242299044`}, {
            1.03675, -0.13215803361111758`}], 
           Offset[{0, 0}, {1.0586824426690151`, -0.13208467082544037`}], 
           Offset[{5., 1.1102230246251565`*^-15}, {
            1.0586824426690151`, -0.13208467082544037`}], 
           Offset[{10., 2.220446049250313*^-15}, {
            1.0586824426690151`, -0.13208467082544037`}], 
           Offset[{10., 2.220446049250313*^-15}, {
            1.0586824426690151`, -0.13208467082544037`}]}]}, 
        {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666],
          AbsoluteThickness[1.25], 
         BSplineCurveBox[{
          Offset[{3, 0}, {1., -0.13215803361111758`}], 
           Offset[{2.999779555678904, 0.036367806242299044`}, {
            1.03675, -0.13215803361111758`}], 
           Offset[{0, 0}, {1.0586824426690151`, -0.13208467082544037`}], 
           Offset[{5., 1.1102230246251565`*^-15}, {
            1.0586824426690151`, -0.13208467082544037`}], 
           Offset[{10., 2.220446049250313*^-15}, {
            1.0586824426690151`, -0.13208467082544037`}], 
           Offset[{10., 2.220446049250313*^-15}, {
            1.0586824426690151`, -0.13208467082544037`}]}]}, 
        {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
          NCache[
           Rational[2, 3], 0.6666666666666666]]}], 
         PolygonBox[{
          Offset[{33., 6.000000000000007}, {
            1.0586824426690151`, -0.13208467082544037`}], 
           Offset[{33., -5.999999999999993}, {
            1.0586824426690151`, -0.13208467082544037`}], 
           Offset[{10.000000000000002`, -5.999999999999998}, {
            1.0586824426690151`, -0.13208467082544037`}], 
           Offset[{9.999999999999998, 6.000000000000002}, {
            1.0586824426690151`, -0.13208467082544037`}]}]}, 
        {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666],
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
         StyleBox[
          RotationBox["\<\"K=5\"\>",
           BoxRotation->0.],
          StripOnInput->False,
          LineOpacity->1,
          FrontFaceOpacity->1,
          BackFaceOpacity->1,
          Opacity->1,
          FontOpacity->1], 
         Offset[{21.5, 4.773959005888173*^-15}, \
{1.0586824426690151, -0.13208467082544037}], NCache[
         ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
          ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
        {GrayLevel[1], AbsoluteThickness[4], Opacity[
          NCache[
           Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
         "Round"], 
         BSplineCurveBox[{
          Offset[{3, 0}, {1., -0.11326384131790289`}], 
           Offset[{2.9007843652947485`, 0.7651470878605913}, {
            1.03675, -0.11326384131790289`}], 
           Offset[{0, 0}, {1.0586824426690151`, -0.11166767723605521`}], 
           Offset[{5., 1.1102230246251565`*^-15}, {
            1.0586824426690151`, -0.11166767723605521`}], 
           Offset[{10., 2.220446049250313*^-15}, {
            1.0586824426690151`, -0.11166767723605521`}], 
           Offset[{10., 2.220446049250313*^-15}, {
            1.0586824426690151`, -0.11166767723605521`}]}]}, 
        {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666],
          AbsoluteThickness[1.25], 
         BSplineCurveBox[{
          Offset[{3, 0}, {1., -0.11326384131790289`}], 
           Offset[{2.9007843652947485`, 0.7651470878605913}, {
            1.03675, -0.11326384131790289`}], 
           Offset[{0, 0}, {1.0586824426690151`, -0.11166767723605521`}], 
           Offset[{5., 1.1102230246251565`*^-15}, {
            1.0586824426690151`, -0.11166767723605521`}], 
           Offset[{10., 2.220446049250313*^-15}, {
            1.0586824426690151`, -0.11166767723605521`}], 
           Offset[{10., 2.220446049250313*^-15}, {
            1.0586824426690151`, -0.11166767723605521`}]}]}, 
        {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
          NCache[
           Rational[2, 3], 0.6666666666666666]]}], 
         PolygonBox[{
          Offset[{33., 6.000000000000007}, {
            1.0586824426690151`, -0.11166767723605521`}], 
           Offset[{33., -5.999999999999993}, {
            1.0586824426690151`, -0.11166767723605521`}], 
           Offset[{10.000000000000002`, -5.999999999999998}, {
            1.0586824426690151`, -0.11166767723605521`}], 
           Offset[{9.999999999999998, 6.000000000000002}, {
            1.0586824426690151`, -0.11166767723605521`}]}]}, 
        {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666],
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
         StyleBox[
          RotationBox["\<\"K=6\"\>",
           BoxRotation->0.],
          StripOnInput->False,
          LineOpacity->1,
          FrontFaceOpacity->1,
          BackFaceOpacity->1,
          Opacity->1,
          FontOpacity->1], 
         Offset[{21.5, 4.773959005888173*^-15}, \
{1.0586824426690151, -0.11166767723605521}], NCache[
         ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
          ImageScaled[{0.5, 0.5}]]]}]}}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\"\[Alpha]\"", HoldForm], TraditionalForm], None},
  AxesOrigin->{0.10000000000000023`, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->{{All, 52.97297706760601}, {All, All}},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.1, 1}, {-0.15346732259962653`, 0.}},
  PlotRangeClipping->False,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.08090169943749476]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.941065766330187*^9, 3.941065770808009*^9}, 
   3.941070822972273*^9, 3.944443399332868*^9, 3.944606908526004*^9, 
   3.944608576965205*^9, 3.944609089719664*^9, 3.9457260479626217`*^9, 
   3.945728017609704*^9},
 CellLabel->
  "Out[339]=",ExpressionUUID->"f5e4cd0b-9c0c-4503-a271-895b08b0a357"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
JKLin for K=4, for varying c.
(Figure 4.2, \\Cref{nb-JKLin_K4_varying_c})\
\>", "Subsubsection",
 CellChangeTimes->{{3.945728060864578*^9, 3.945728091118786*^9}, {
   3.945728135291421*^9, 3.945728146173472*^9}, 
   3.945728770429877*^9},ExpressionUUID->"813473df-57b2-415d-ba0e-\
0f1bac60df09"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"JKLinK4Slice", "[", 
   RowBox[{"\[Alpha]_", ",", "c_"}], "]"}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"K", "=", "4"}], "}"}], ",", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"\[Alpha]", ">", 
       RowBox[{"0.99", 
        RowBox[{"\[Beta]K", "[", "K", "]"}]}]}], ",", 
      RowBox[{"JKLin", "[", 
       RowBox[{"\[Alpha]", ",", "c", ",", "K"}], "]"}]}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"JKLinK4Slice", "[", 
      RowBox[{"\[Alpha]", ",", "2.02"}], "]"}], ",", 
     RowBox[{"JKLinK4Slice", "[", 
      RowBox[{"\[Alpha]", ",", "2.1"}], "]"}], ",", 
     RowBox[{"JKLinK4Slice", "[", 
      RowBox[{"\[Alpha]", ",", "2.3"}], "]"}], ",", 
     RowBox[{"JKLinK4Slice", "[", 
      RowBox[{"\[Alpha]", ",", "2.6"}], "]"}], ",", 
     RowBox[{"JKLinK4Slice", "[", 
      RowBox[{"\[Alpha]", ",", "2.99"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]", ",", "0.1", ",", "1"}], "}"}], ",", 
   RowBox[{"AxesLabel", "->", 
    RowBox[{"{", "\"\<\[Alpha]\>\"", "}"}]}], ",", 
   RowBox[{"PlotLabels", "->", 
    RowBox[{"{", 
     RowBox[{
     "\"\<c=2.02\>\"", ",", "\"\<c=2.1\>\"", ",", "\"\<c=2.3\>\"", ",", 
      "\"\<c=2.6\>\"", ",", "\"\<c=2.99\>\""}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.941065634471332*^9, 3.941065769826767*^9}, {
   3.9410702997106533`*^9, 3.9410703041411324`*^9}, 3.945728016312541*^9, {
   3.945728156158103*^9, 3.9457281596179523`*^9}, {3.945728224350956*^9, 
   3.945728299472498*^9}, {3.9457283756540422`*^9, 3.945728439763036*^9}, {
   3.945728476556056*^9, 3.945728482333363*^9}},
 CellLabel->
  "In[375]:=",ExpressionUUID->"3cc42f94-6e69-42a7-8454-0df4df2748da"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1nc81d8bAHBkNKQoo6L4loaRhmQ/DfrKaEilkpQ0Fe61sipklFWESpKQ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       "]]},
     Annotation[#, "Charting`Private`Tag#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[2], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k4VV0XAHAhU6bKFBokFNFAUWIRejNLKmkmUVIylHmICqUkydx7LzJk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       "]]},
     Annotation[#, "Charting`Private`Tag#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[2], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1nk4lF8bB3BlSSKSLSQtJFKKNtudNWQLSaQkRWXJ+hOFJNlCkoQUoSKK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       "]]},
     Annotation[#, "Charting`Private`Tag#3"]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[2], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k8VF8UAHBRtpDKFiqJClEh2Q+SkITsSqVNZSnbT5QkSZIkiUgbhezM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       "]]},
     Annotation[#, "Charting`Private`Tag#4"]& ], 
    TagBox[
     {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[2], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1nc8lV8YAHAZJTvJrp/KiGhRSfSQkYyGJEUlKSqbJEmKCgmVECINiXuv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       "]]},
     Annotation[#, "Charting`Private`Tag#5"]& ]}, {{{}, {GraphicsGroupBox[{
        {GrayLevel[1], AbsoluteThickness[4], Opacity[
          NCache[
           Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
         "Round"], 
         BSplineCurveBox[{
          Offset[{3, 0}, {1., -0.009706529922052811}], 
           Offset[{2.9978401494588303`, 0.11381756583522701`}, {
            1.03675, -0.009706529922052811}], 
           Offset[{0, 0}, {1.062367539669913, -0.009409525695612762}], 
           Offset[{5., 1.1102230246251565`*^-15}, {
            1.062367539669913, -0.009409525695612762}], 
           Offset[{10., 2.220446049250313*^-15}, {
            1.062367539669913, -0.009409525695612762}], 
           Offset[{10., 2.220446049250313*^-15}, {
            1.062367539669913, -0.009409525695612762}]}]}, 
        {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666],
          AbsoluteThickness[1.25], 
         BSplineCurveBox[{
          Offset[{3, 0}, {1., -0.009706529922052811}], 
           Offset[{2.9978401494588303`, 0.11381756583522701`}, {
            1.03675, -0.009706529922052811}], 
           Offset[{0, 0}, {1.062367539669913, -0.009409525695612762}], 
           Offset[{5., 1.1102230246251565`*^-15}, {
            1.062367539669913, -0.009409525695612762}], 
           Offset[{10., 2.220446049250313*^-15}, {
            1.062367539669913, -0.009409525695612762}], 
           Offset[{10., 2.220446049250313*^-15}, {
            1.062367539669913, -0.009409525695612762}]}]}, 
        {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
          NCache[
           Rational[2, 3], 0.6666666666666666]]}], 
         PolygonBox[{
          Offset[{45., 6.00000000000001}, {
            1.062367539669913, -0.009409525695612762}], 
           Offset[{45., -5.99999999999999}, {
            1.062367539669913, -0.009409525695612762}], 
           Offset[{10., -5.999999999999997}, {
            1.062367539669913, -0.009409525695612762}], 
           Offset[{10., 6.000000000000003}, {
            1.062367539669913, -0.009409525695612762}]}]}, 
        {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666],
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
         StyleBox[
          RotationBox["\<\"c=2.02\"\>",
           BoxRotation->0.],
          StripOnInput->False,
          LineOpacity->1,
          FrontFaceOpacity->1,
          BackFaceOpacity->1,
          Opacity->1,
          FontOpacity->1], 
         Offset[{27.5, 6.106226635438361*^-15}, \
{1.062367539669913, -0.009409525695612762}], NCache[
         ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
          ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
        {GrayLevel[1], AbsoluteThickness[4], Opacity[
          NCache[
           Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
         "Round"], 
         BSplineCurveBox[{
          Offset[{3, 0}, {1., -0.043263471604616945`}], 
           Offset[{2.9832318943528335`, -0.31674510969548597`}, {
            1.03675, -0.043263471604616945`}], 
           Offset[{0, 0}, {1.062367539669913, -0.04409405780781439}], 
           Offset[{5., 1.1102230246251565`*^-15}, {
            1.062367539669913, -0.04409405780781439}], 
           Offset[{10., 2.220446049250313*^-15}, {
            1.062367539669913, -0.04409405780781439}], 
           Offset[{10., 2.220446049250313*^-15}, {
            1.062367539669913, -0.04409405780781439}]}]}, 
        {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666],
          AbsoluteThickness[1.25], 
         BSplineCurveBox[{
          Offset[{3, 0}, {1., -0.043263471604616945`}], 
           Offset[{2.9832318943528335`, -0.31674510969548597`}, {
            1.03675, -0.043263471604616945`}], 
           Offset[{0, 0}, {1.062367539669913, -0.04409405780781439}], 
           Offset[{5., 1.1102230246251565`*^-15}, {
            1.062367539669913, -0.04409405780781439}], 
           Offset[{10., 2.220446049250313*^-15}, {
            1.062367539669913, -0.04409405780781439}], 
           Offset[{10., 2.220446049250313*^-15}, {
            1.062367539669913, -0.04409405780781439}]}]}, 
        {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
          NCache[
           Rational[2, 3], 0.6666666666666666]]}], 
         PolygonBox[{
          Offset[{40., 6.000000000000009}, {
            1.062367539669913, -0.04409405780781439}], 
           Offset[{40., -5.999999999999991}, {
            1.062367539669913, -0.04409405780781439}], 
           Offset[{10.000000000000002`, -5.999999999999998}, {
            1.062367539669913, -0.04409405780781439}], 
           Offset[{9.999999999999998, 6.000000000000002}, {
            1.062367539669913, -0.04409405780781439}]}]}, 
        {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666],
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
         StyleBox[
          RotationBox["\<\"c=2.1\"\>",
           BoxRotation->0.],
          StripOnInput->False,
          LineOpacity->1,
          FrontFaceOpacity->1,
          BackFaceOpacity->1,
          Opacity->1,
          FontOpacity->1], 
         Offset[{25., 5.551115123125783*^-15}, \
{1.062367539669913, -0.04409405780781439}], NCache[
         ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
          ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
        {GrayLevel[1], AbsoluteThickness[4], Opacity[
          NCache[
           Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
         "Round"], 
         BSplineCurveBox[{
          Offset[{3, 0}, {1., -0.09986268031412388}], 
           Offset[{2.9996979556875645`, 0.04256964462909774}, {
            1.03675, -0.09986268031412388}], 
           Offset[{0, 0}, {1.062367539669913, -0.09975166463871885}], 
           Offset[{5., 1.1102230246251565`*^-15}, {
            1.062367539669913, -0.09975166463871885}], 
           Offset[{10., 2.220446049250313*^-15}, {
            1.062367539669913, -0.09975166463871885}], 
           Offset[{10., 2.220446049250313*^-15}, {
            1.062367539669913, -0.09975166463871885}]}]}, 
        {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666],
          AbsoluteThickness[1.25], 
         BSplineCurveBox[{
          Offset[{3, 0}, {1., -0.09986268031412388}], 
           Offset[{2.9996979556875645`, 0.04256964462909774}, {
            1.03675, -0.09986268031412388}], 
           Offset[{0, 0}, {1.062367539669913, -0.09975166463871885}], 
           Offset[{5., 1.1102230246251565`*^-15}, {
            1.062367539669913, -0.09975166463871885}], 
           Offset[{10., 2.220446049250313*^-15}, {
            1.062367539669913, -0.09975166463871885}], 
           Offset[{10., 2.220446049250313*^-15}, {
            1.062367539669913, -0.09975166463871885}]}]}, 
        {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
          NCache[
           Rational[2, 3], 0.6666666666666666]]}], 
         PolygonBox[{
          Offset[{40., 6.000000000000009}, {
            1.062367539669913, -0.09975166463871885}], 
           Offset[{40., -5.999999999999991}, {
            1.062367539669913, -0.09975166463871885}], 
           Offset[{10.000000000000002`, -5.999999999999998}, {
            1.062367539669913, -0.09975166463871885}], 
           Offset[{9.999999999999998, 6.000000000000002}, {
            1.062367539669913, -0.09975166463871885}]}]}, 
        {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666],
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
         StyleBox[
          RotationBox["\<\"c=2.3\"\>",
           BoxRotation->0.],
          StripOnInput->False,
          LineOpacity->1,
          FrontFaceOpacity->1,
          BackFaceOpacity->1,
          Opacity->1,
          FontOpacity->1], 
         Offset[{25., 5.551115123125783*^-15}, \
{1.062367539669913, -0.09975166463871885}], NCache[
         ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
          ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
        {GrayLevel[1], AbsoluteThickness[4], Opacity[
          NCache[
           Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
         "Round"], 
         BSplineCurveBox[{
          Offset[{3, 0}, {1., -0.14203959925839243`}], 
           Offset[{2.627171897203902, 1.4484363370690656`}, {
            1.03675, -0.14203959925839243`}], 
           Offset[{0, 0}, {1.062367539669913, -0.13772666608011}], 
           Offset[{5., 1.1102230246251565`*^-15}, {
            1.062367539669913, -0.13772666608011}], 
           Offset[{10., 2.220446049250313*^-15}, {
            1.062367539669913, -0.13772666608011}], 
           Offset[{10., 2.220446049250313*^-15}, {
            1.062367539669913, -0.13772666608011}]}]}, 
        {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666],
          AbsoluteThickness[1.25], 
         BSplineCurveBox[{
          Offset[{3, 0}, {1., -0.14203959925839243`}], 
           Offset[{2.627171897203902, 1.4484363370690656`}, {
            1.03675, -0.14203959925839243`}], 
           Offset[{0, 0}, {1.062367539669913, -0.13772666608011}], 
           Offset[{5., 1.1102230246251565`*^-15}, {
            1.062367539669913, -0.13772666608011}], 
           Offset[{10., 2.220446049250313*^-15}, {
            1.062367539669913, -0.13772666608011}], 
           Offset[{10., 2.220446049250313*^-15}, {
            1.062367539669913, -0.13772666608011}]}]}, 
        {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
          NCache[
           Rational[2, 3], 0.6666666666666666]]}], 
         PolygonBox[{
          Offset[{40., 6.000000000000009}, {
            1.062367539669913, -0.13772666608011}], 
           Offset[{40., -5.999999999999991}, {
            1.062367539669913, -0.13772666608011}], 
           Offset[{10.000000000000002`, -5.999999999999998}, {
            1.062367539669913, -0.13772666608011}], 
           Offset[{9.999999999999998, 6.000000000000002}, {
            1.062367539669913, -0.13772666608011}]}]}, 
        {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666],
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
         StyleBox[
          RotationBox["\<\"c=2.6\"\>",
           BoxRotation->0.],
          StripOnInput->False,
          LineOpacity->1,
          FrontFaceOpacity->1,
          BackFaceOpacity->1,
          Opacity->1,
          FontOpacity->1], 
         Offset[{25., 5.551115123125783*^-15}, \
{1.062367539669913, -0.13772666608011}], NCache[
         ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
          ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
        {GrayLevel[1], AbsoluteThickness[4], Opacity[
          NCache[
           Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
         "Round"], 
         BSplineCurveBox[{
          Offset[{3, 0}, {1., -0.16098963788597245`}], 
           Offset[{2.9324654653920796`, -0.6329662663071489}, {
            1.03675, -0.16098963788597245`}], 
           Offset[{0, 0}, {1.062367539669913, -0.16267817055139852`}], 
           Offset[{5., 1.1102230246251565`*^-15}, {
            1.062367539669913, -0.16267817055139852`}], 
           Offset[{10., 2.220446049250313*^-15}, {
            1.062367539669913, -0.16267817055139852`}], 
           Offset[{10., 2.220446049250313*^-15}, {
            1.062367539669913, -0.16267817055139852`}]}]}, 
        {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666],
          AbsoluteThickness[1.25], 
         BSplineCurveBox[{
          Offset[{3, 0}, {1., -0.16098963788597245`}], 
           Offset[{2.9324654653920796`, -0.6329662663071489}, {
            1.03675, -0.16098963788597245`}], 
           Offset[{0, 0}, {1.062367539669913, -0.16267817055139852`}], 
           Offset[{5., 1.1102230246251565`*^-15}, {
            1.062367539669913, -0.16267817055139852`}], 
           Offset[{10., 2.220446049250313*^-15}, {
            1.062367539669913, -0.16267817055139852`}], 
           Offset[{10., 2.220446049250313*^-15}, {
            1.062367539669913, -0.16267817055139852`}]}]}, 
        {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
          NCache[
           Rational[2, 3], 0.6666666666666666]]}], 
         PolygonBox[{
          Offset[{45., 6.00000000000001}, {
            1.062367539669913, -0.16267817055139852`}], 
           Offset[{45., -5.99999999999999}, {
            1.062367539669913, -0.16267817055139852`}], 
           Offset[{10., -5.999999999999997}, {
            1.062367539669913, -0.16267817055139852`}], 
           Offset[{10., 6.000000000000003}, {
            1.062367539669913, -0.16267817055139852`}]}]}, 
        {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666],
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
         StyleBox[
          RotationBox["\<\"c=2.99\"\>",
           BoxRotation->0.],
          StripOnInput->False,
          LineOpacity->1,
          FrontFaceOpacity->1,
          BackFaceOpacity->1,
          Opacity->1,
          FontOpacity->1], 
         Offset[{27.5, 6.106226635438361*^-15}, \
{1.062367539669913, -0.16267817055139852}], NCache[
         ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
          ImageScaled[{0.5, 0.5}]]]}]}}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\"\[Alpha]\"", HoldForm], TraditionalForm], None},
  AxesOrigin->{0.10000000000000023`, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->{{All, 66.4470158679652}, {All, All}},
  ImageSize->{511.79999999999995`, Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.1, 1}, {-0.16985536138330437`, 0.}},
  PlotRangeClipping->False,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.08090169943749476]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.941065766330187*^9, 3.941065770808009*^9}, 
   3.941070822972273*^9, 3.944443399332868*^9, 3.944606908526004*^9, 
   3.944608576965205*^9, 3.944609089719664*^9, 3.9457260479626217`*^9, 
   3.945728017609704*^9, {3.9457282555997047`*^9, 3.9457283007966623`*^9}, {
   3.945728379150914*^9, 3.9457284412110453`*^9}, {3.945728478419001*^9, 
   3.9457285007195807`*^9}},
 CellLabel->
  "Out[376]=",ExpressionUUID->"9603bc11-eae5-4cd1-8c75-c9be566ecead"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Misc plots for c=K", "Subsubsection",
 CellChangeTimes->{{3.945728056864072*^9, 3.945728058219604*^9}, {
  3.9457281971979103`*^9, 
  3.945728199104127*^9}},ExpressionUUID->"58d9276a-2327-4beb-836e-\
ba3e3d40b9eb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"This", " ", "is", " ", "why", " ", "we", " ", 
     RowBox[{"can", "'"}], "t", " ", "handle", " ", "K"}], "=", 
    RowBox[{"3", " ", "with", " ", "primarily", " ", "JKLin"}]}], " ", "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"K", "=", "3"}], "}"}], ",", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"JKLinCK", "[", 
       RowBox[{"\[Alpha]", ",", "K"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", 
        RowBox[{"0.99", 
         RowBox[{"\[Beta]K", "[", "K", "]"}]}], ",", "1"}], "}"}], ",", 
      RowBox[{"AxesLabel", "->", 
       RowBox[{"{", "\"\<\[Alpha]\>\"", "}"}]}]}], "]"}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.937616235778076*^9, 3.937616236005674*^9}, {
   3.937616345413933*^9, 3.937616350246553*^9}, {3.937616415698393*^9, 
   3.937616422940489*^9}, {3.937616587124786*^9, 3.93761660319818*^9}, {
   3.938212880944612*^9, 3.9382128823683987`*^9}, 3.9382129696570873`*^9, {
   3.938213002988267*^9, 3.938213003052697*^9}, {3.9382131095209103`*^9, 
   3.938213111140004*^9}, {3.940460550929595*^9, 3.940460565255082*^9}, {
   3.940460749731481*^9, 3.940460773562947*^9}, {3.941070299676303*^9, 
   3.9410703041337347`*^9}, {3.944610188927768*^9, 3.9446101963792043`*^9}, 
   3.9457280252534*^9},
 CellLabel->
  "In[340]:=",ExpressionUUID->"738b05ea-11f1-4c3b-a700-5508579112b6"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
         Opacity[1.], LineBox[CompressedData["
1:eJwd1nc81d8fB/BrJKsISUhkZF0hJOvcVMheWVGXJGRmCyErm/sNySxEsnf0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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJwd1nc81d8fB/BrJKsISUhkZF0hJOvcVMheWVGXJGRmCyErm/sNySxEsnf0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              "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.0750581691394384, 1}, {-0.10771481678902883`, 
             0.019365692178252597`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0.07505816913943857, 0}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0.0750581691394384, 1}, {-0.10771481678902883`, 
            0.019365692178252597`}}, 
          "Frame" -> {{False, False}, {False, False}}, 
          "AxesOrigin" -> {0.07505816913943857, 0}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwd1nc81d8fB/BrJKsISUhkZF0hJOvcVMheWVGXJGRmCyErm/sNySxEsnf0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          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{0.0750581691394384, 1}, {-0.10771481678902883`, 
         0.019365692178252597`}}, "Frame" -> {{False, False}, {False, False}},
        "AxesOrigin" -> {0.07505816913943857, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\"\[Alpha]\"", HoldForm], TraditionalForm], None},
  AxesOrigin->{0.07505816913943857, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.0750581691394384, 1}, {-0.10771481678902883`, 
    0.019365692178252597`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.937616598560261*^9, 3.937616603756104*^9}, 
   3.9382128838814087`*^9, {3.9382130448634043`*^9, 3.9382130590978403`*^9}, 
   3.938213111686123*^9, 3.9404605666676702`*^9, 3.944443397736549*^9, 
   3.944606908122046*^9, 3.944608575858589*^9, 3.944609088561606*^9, 
   3.945726046664508*^9, 3.945728025953767*^9},
 CellLabel->
  "Out[340]=",ExpressionUUID->"baa1e39d-4260-4162-bd9f-9a4bce27f0b4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"K", "=", "4"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"JKLinCK", "[", 
      RowBox[{"\[Alpha]", ",", "K"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", 
       RowBox[{"0.99", 
        RowBox[{"\[Beta]K", "[", "K", "]"}]}], ",", "1"}], "}"}], ",", 
     RowBox[{"AxesLabel", "->", 
      RowBox[{"{", "\"\<\[Alpha]\>\"", "}"}]}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.938212895527256*^9, 3.938212895625219*^9}, {
   3.938213010466013*^9, 3.938213013010522*^9}, {3.938213065578352*^9, 
   3.938213096803032*^9}, {3.940460570877352*^9, 3.940460572409985*^9}, {
   3.940460749735452*^9, 3.940460773569242*^9}, {3.941070299688529*^9, 
   3.941070304136136*^9}, 3.945728028995736*^9},
 CellLabel->
  "In[341]:=",ExpressionUUID->"e535b8e2-725e-4858-b1cd-bfb2e88e6b68"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
         Opacity[1.], LineBox[CompressedData["
1:eJwd1Xk81M8fB/BNSJQrIkmO3LkKpdKsKHKUq4MvJbmKiiKSY1c3Yks5c4RK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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJwd1Xk81M8fB/BNSJQrIkmO3LkKpdKsKHKUq4MvJbmKiiKSY1c3Yks5c4RK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              "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.1535173667594698, 1}, {-0.15346732741613167`, 
             0.}}, "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0.15351736675947014`, 0}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0.1535173667594698, 1}, {-0.15346732741613167`, 
            0.}}, "Frame" -> {{False, False}, {False, False}}, 
          "AxesOrigin" -> {0.15351736675947014`, 0}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwd1Xk81M8fB/BNSJQrIkmO3LkKpdKsKHKUq4MvJbmKiiKSY1c3Yks5c4RK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          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{0.1535173667594698, 1}, {-0.15346732741613167`, 0.}}, 
       "Frame" -> {{False, False}, {False, False}}, 
       "AxesOrigin" -> {0.15351736675947014`, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\"\[Alpha]\"", HoldForm], TraditionalForm], None},
  AxesOrigin->{0.15351736675947014`, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.1535173667594698, 1}, {-0.15346732741613167`, 0.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.938212897327338*^9, {3.938213050127047*^9, 3.938213066841002*^9}, 
   3.9382130974861383`*^9, 3.940460573722621*^9, 3.940460823108787*^9, 
   3.944443398346178*^9, 3.94460690823378*^9, 3.944608576075965*^9, 
   3.944609088806628*^9, 3.945726046887971*^9, 3.945728029689076*^9},
 CellLabel->
  "Out[341]=",ExpressionUUID->"ffc1a595-fc90-40f5-a1fb-7deebf3ca379"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"K", "=", "5"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"JKLinCK", "[", 
      RowBox[{"\[Alpha]", ",", "K"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", 
       RowBox[{"0.99", 
        RowBox[{"\[Beta]K", "[", "K", "]"}]}], ",", "1"}], "}"}], ",", 
     RowBox[{"AxesLabel", "->", 
      RowBox[{"{", "\"\<\[Alpha]\>\"", "}"}]}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.938212895527256*^9, 3.938212895625219*^9}, {
   3.938213010466013*^9, 3.938213013010522*^9}, {3.938213065578352*^9, 
   3.938213120613079*^9}, {3.940460357698823*^9, 3.940460364916987*^9}, {
   3.940460577376048*^9, 3.940460578931508*^9}, {3.940460749739669*^9, 
   3.940460773572423*^9}, {3.941070299698544*^9, 3.9410703041384087`*^9}, 
   3.945728030676813*^9},
 CellLabel->
  "In[342]:=",ExpressionUUID->"6681ea29-3c11-498c-91be-57a2ea1beaac"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
         Opacity[1.], LineBox[CompressedData["
1:eJwd12k8lF8bB/BJQpIlFEIiW4vskXKQteyESrKXLJGtxR9JKoVRiqTSYokS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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJwd12k8lF8bB/BJQpIlFEIiW4vskXKQteyESrKXLJGtxR9JKoVRiqTSYokS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              "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.17601120795894565`, 1}, {-0.13215803912629376`, 
             0.}}, "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0.17601120795894604`, 0}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0.17601120795894565`, 1}, {-0.13215803912629376`, 
            0.}}, "Frame" -> {{False, False}, {False, False}}, 
          "AxesOrigin" -> {0.17601120795894604`, 0}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwd12k8lF8bB/BJQpIlFEIiW4vskXKQteyESrKXLJGtxR9JKoVRiqTSYokS
Uvb7mlIz9iwlW5J1LBmlyFbPuZ9X8/l+ftd1znXOmRczm91P2XqxUSgUxxUU
CvlZnCmw7eplOlIIn2ZLuEmF54LrRFuT6Kj3d0WPL3Zu3DpO0TQ6upKwwt8I
+/H8ut+umXREo1WVi2Lf9xMczM2lI/Wc4XfMG1S481WwdbqQjsomQpOLsVNs
hUCrnI4yao9Lh2Nf0xK+W1tHR+ZzR+5NJ1MhLl/4Kn8bHUWHH0zIwo6RXB/u
1E1HjaP3LQ5in2HfYMccpyOtp8IHsqhUCA7foK88Q0fiBrqJRtgB4xt2nlmk
I/6Dz5/3J1HBs0VkDRcPA6lXH07gxD62T3TeSoiBtKTT7G4mUuHwa9HRVHEG
EhcXYxPDtskQq5HfwUDU91MyIglUMOfbWHRKg4GE/u67l3SdCqYxGx+U7mUg
+84BbjZs3RPi500sGah3muPD53gqaPeI+yQ5MFDGYPI2HWx1SwnHzy4MxNMb
dOXOVSpsVZdUO36KgUwP6FmZXKHCBorURByVgc6o3vY6fokK64KluprTGMi5
xUj0cSwVeEekGOsfMhD7cNBw10UqsDdufpxdxED9f53atWKoMJ0qc4TexkAf
v245XBVJhQnuLWa8PQyUy3dGrvU/Koz8t2WXwyADTSdekPkWQYUvHrKCIzMM
dGKss/LnOSrU75RvWCVci9TtEit6w6jw/pF8uYVELYotvOzWEEoFmrBCzi3Z
WiS0K8rmVQgVXi8qXJTVrEW/mEki50/j92ds1TFyrEWNuTZpzf5UiDimlB97
pxaFZMZwpnlQoX/BYTzyEc6PX9Td5E4Fw9tRimfza1G0yoktD12pwNPUkuNf
jff/5Mpz6ygV7u4OfuLwrRYpP35SvteRChXCZfcUFOsQz6DY1C0zKkgW9fdK
q9Yh5VfFQ3Um+PthvlpcQqcOxfJq1f4xosL+i4fTBSzqUNp8vJeJARW6ppdu
LwTWoeg+ulfubir8adCnNpbVIc+deV8jtlLB+fjJD/Q3dYiLXhLqpoDPy3aT
9019HVriuK2pL0eFK9pD11/14vVTLU1/bsbvlRN39T6lHj0rz9qwUZQKmjEN
MYGm9ejJB9P38RxUCNE6GCrUWY8UzAbiFiqToOt3yPGw/nrEZPTf/vM6CXRf
phzqZNajWk0vPlZREnAqfdybMV+POtOabd/nJEG6jB3Hlo0NKNf+bsuGm0lA
47VJVXNpQE69//gPn0gCnmHzctuhBlTYLlcZuTYJspINl6nTjahTaWr+3r5E
UApe/7n2TyPSa6zdybU3EV7bMwspK5oQc69rkp9mItA3XPcMFGhCWnTRARnF
RGDea2+wUm1CgQPVQRa8ibA1zz2dN6QJ9e9rEE7+nAAFb6N3XZ9rQk5J3Dwr
vBOgdKYq6PLfZuQkF7KqJPg6LJZuErma0YKYX43lL2yLh12aRh3vsltRLefF
B8YfL0P8m1Pl+xltSJkupXJd7hJYtPbdSBhoR4Hd3o2coTGwY7NqA338I9Lz
2sfcPBoFWyLjFfav7kC0mztTfqefA62NjKEaoc+Itvq6A/9gKFTtMU1dEOtE
rlP6+7QTg8DRtzng/K4uFL3+YqD35ZPA162V9VOvG+mpUhzaT3rA39TsvCCj
bkRpX3AVsPSAqYNChdNm3ShaKKnJTcUDGltZFVO2uJ46NaH9xx2u1GW3jHvi
+r8Bm2rj3IGtXGhp4AquDy1288hxg9nUadv2FpwbTranfT8GfQdzKSWuPYhy
eRenXOYh+CrLmpfwwva7nrE96BD0/9aYueyDndRgdNjgEAzcqhk+chp7xZHV
24adYORTX/3KWGwu/9rH253wfMK37HKwh4KeLb91gL8HYxRnvmM/nW18vtYe
/snWSR/92YOif4grFQ7aAWWWT5wxi93lqddTbgdst+/x3v2HnaWVl+9tBxwd
ZTMGAr2Isip9SvOtLfA6sKpvqPei6EB1NrYLNiDh4Gyreh7nxV+vROpYgmSp
pKx1FPbl08FtsxYgJfJtzv8idr02/VSxBUh3e917eg17WWM6bqsFKLicYkpl
YMtkeCtKmoO6d0wkXzV2u4uRleB+OBCWmzf5F/us5t5MDWMw/3zyP+6VXxCF
IYKMFozAUmuHtQIn9r/uWQ0wAuuFot8efNhmYR8WzIzAIbJSr2cTtvW5DUIe
huAe19xRp4ft7HY+5bEBnL39iy0nBnvJyT2hShcK1hz4K3EZ+2R3xhNrXRiK
fjifcg2bKiYSPLwXrH0tp2NSsA+v+U9TYC8o6OV+ccnGZk8qOhKkAx1jR8rW
12MXxHMZ2WsBz7HilwnN2I8cbYdmdoHBR64X7O3YvJ6xe1N2wXPiVdbPHmya
k6nkZ02Ivcl3s/k7dqHSl3teGqC6t8Y/TqAPUThOepdnqcKJYlGfZWHsComH
3DaqcF8+0DNEDNvwpaPIsgqsXidxxF0Gm/Kh28dRBfpHwkx1NbBpb56MCSlD
EnWrzKwTNvP8p7/e2+DdqguS/kexT/DFOnzaCgvnPosOuWFH8GzfbrQVvL1i
+dtOYv+peGyrqAi6u/uWn0dg+4XUp6yUh8nB5E6vTGx7NRNVigxIj3s8pz7B
3mM+nJEoDU7TGjGVudj8qjFOktLwfqlrm0ARdufvohr9zXBfWDqq6g32mTv+
35Q3wceNv+xG32OLfFX96C4J3NJ0hXX1pIc7/FIlIFzpZNvxNvI8/LnJXOJg
bVIsKziIraXT95pbFOIsYhf2jpK5GveIjQhU2Tl8ODGBLVU4RtzdAIquC2eI
GWzXpaendq0HtrMGjT7sX/E830K6EwWhJK/tNE0WWznkwn8Ra2G88InJhCK2
67GMi648IFUaJr5eCZv/g+Kk2RpIqBGj+2qSDrVlbl8N3r3uohtMsAOz32ar
rYKMAfUp/QPYeiucuw3YoY3JUeNnhd2v3BDuuBLQ7zy/t47YmWIdM9QVIMI7
A/4nsKNTA4XilwhLofcpaX6k27XN/y0QsWKpPjWBZL26mXfUPPFDTkdQ9Cy5
Xsc508xZQmHHWua+/7ApT3SE9H8TLmpfqwIukPVFUXWTM0Q9uuj97iqZezDm
PH8QFOODOqwEbClLzxCVaULTXJ5f7AY2TSCgRmCKeOTUUH4qnZz/qe22ojGi
0+VeYvp9sn+uHB6OErxepzzePyJzvS/7coeJ80GCazfmk/1s6Ypz34iRa2e5
H7wg5x/X+7ixn7DO/sopU0L2J8o+LuklKmlGq3LKSMMWc68uQq4nn21bNVl/
6cIzsw6C+luA8uINmSfsbnJrJxb5ziyr0kmLHCh93kJ4b+1beF1Pev7g6OFG
osXQ8M/uD6SP3lv/lkHsPpb3m2gnHWPJm1xDZJ3lnzHo/P/9XKUlAcGfEjZN
7yXNk7enqYw4V9D7ff830i7pJd3FxFCtwUTzMOmyttTAfMJqMJdpO07aScW8
8RFRscw70jFFWiE4PTmV2CISOnh4hnTLaNydq0Siak9/3xxpivbFraHEvLl+
n/vS/x2+WGlNFL9s9w+m9JPuV37OT4zS4vxesZGONir84E6IN2v7zrH/3153
M6MI255JH21O0vxrGiupxGXmgxPnV5N2agv6lEFU/bY9Xr2G9JBIm1g28ZON
w/vfWtKZEeEBLwh5/nJPfX7ShUFzqq8IZwk/j4vrSKevgOhK4sbWTe7vhUib
3j9s/YZg7Gpz5dxAOvB0pNl7Ysnw0jEzUdI6Tr35dYSqrZbLtY2kY59cCm8m
jh+bcG6SwI5mazfqaCUy/O4f4ZMiXdkWlfWRaDtrc9hG+v8+ffbpZ2JPSqnj
Jzmyn7m62aqPOP3wpMMGRdJuYhLz/UROgcTBQ9uwaVlq74YGiHV1F22/7CT7
t9wKWzNKmHRo2mxSJet9feONx4iIwTErN3XSOW5SGRPE6LKVxbAW2S/4JejA
NFGlKm76XR87k5P6YPg38QN9MN5piN0fFePvP0fIWcQYBRmT+c3IBLZ5Ivk4
0+D3fmy9VSsb7ZcI74ySvct22IXOAtC4AjKeHt+DHLADrbLX0Nmg9bWYzgUn
cr4H2avpK2FPa7TWqqPY1urrJbtXgQCHhdpab3K/153vbbnBOmMy3/DE/983
RD5iDSSqXt8ScZL0qlz2ZzzAfaxBeCIAu2UONDbxAVuZ2Z/acOzpwJUMxXWg
ZzkWSDmHXcbeE9y5DiKHroztiiD3P+zpHi8Ii/y13dnR5HpRERx/hOCXj3F1
7FXyPmTNzyxsAFXKiEbVNWym4R69GhEIvH2pYCaB3G+owiJJFCbfvnvgfoM8
r6eVjspGGN64L0bvLvaVfyggQxI6mpDJ0jPsJdd1VlwyIOT5FdReYPspbVuK
kwHbhUgt3yLsNM4eK84t8EGOUOx+ReZJPyZ4ZKE2ag9PGYH9zu3G8jZ5KFfR
bg1uweb6T62yfBv8YXSa5bdhP8thfbfdDpouZ94OfMTuzWJr+L4diuNLX9p0
YTuxbbykoAR5gxq3dw6Q71VY989JGTJuqR6ZmMGe7SjO5FaDw7+SaEu/yfsP
Dox3UQNRu++yvH+wO19Y7HypBrf5c6eVl7CrNOh5LuqQdE0iLoz9G/49UG3q
S2hAzAWuohXC2H6bLOUfaoGPfx+HiCa2S5KO8i9dUGjU8VPUwt7PXph/DMHI
1jutu3djN39UH25A4M60yziqi/1Uz9vMTg+cPepUHhtjDy65+Kvqg/WhEmcl
R2wB7dk0tn2gaRRfbHgGuy3/xIdxY+AtUHkWcw6bT9dHQNUERtd3ZdEisIt+
tb47awJpTPk7ey5gj/wQjuY2hYVr76PU47GLn/81UzEDaKNYbMnA7qVRtFIO
gKlr+OhK2jcU7dQ7Nu1oDVJ1kt/032JHjAe8jrGGeRV6d9Q7bKlPia+eW0Pe
SuHmxVrcbztY6cpuA2tziktmWnG+SuOmb4kNtH3/fmFwEJslFX5okx0cOe8p
XsM5gCi6Z+YZUg5Q8qyOrWc1tour7XkrB+DpUxr7uQZ702CuW6QDEHrzr6T5
B1D06VYvRq8DSHMkWsWIkP5Bm7vrCExqaYy+InZTONcPmUMQks09BvtxP7eN
esBhZ0hsLXxVlTCA9G45vTxZ5AbT19jW1ycNIBp3/qMnzW5ga2wf9jkZ1+cI
vJubcAPhyjnNn7ewj/7JGZNzh4wnumXy9/H6szp6S/fc4Wl4Y8WNAtzPHiz4
leoB7ySYcOIDzkXKbQquesGCz6Z6IYFBROk6LcFT6wNhSpWEpSC2pW51wZQP
/Pzp8PKK8CCiOfm2nRI+CePnEzOWRAeR3iiHr4XHSehKWA4Yksb1QzJlYRRf
KCvqESxRx958qDtWzw/C5lOP2jnh/oa7ormfA+DHFf4fyQ+wTdNjfVROwywj
2CR+yxCSSlxO3cpxBi4nHCrMKcE2T52sPBgF1rfcUmQMhhG1KYD26f1FkK/u
yRGjD6OW0FLJBcErEO/b2aR5cARNS6QHZpkmwKK2iUxz9wja86gyVOFgMjzZ
3zlTc3QUXRHvfBWknQJd3yY6+iZGUUSVtT41NxXE7wSNhQQyUe3EIQkl+bsw
0XGWV5kyhnrVphP2GT+AWvVf7t5xY2jS00SKreIhfPlIVV1cPY4U5Jaszk4/
hsjFF0Kv0sbR7j8mbwyvZsMOA325cYkJNPX5jWqewlM4wXdwv2HBBOrl5N7c
secZ9EheG1vSmUS08j9jQXEvwNlSrUyZNoneH7t6nuFfBD7sLneuWn1HqQ4U
6QHvlxDbvfD06KfvKCZIR+6G/yv4/LNcg+o0hQgRprNuZim8Tl5sHx2ZQtE3
D02a21ZAsavqpkXmFErLl4jafLQCCnb6nOSdmEKlHyPvLR2vgKymDooGawqZ
JRHP6f9VQMrq4h0xc1NIU1b3fP7TCgi6cOKyOBcLVbzZ7VfDVgnbgz7ttlFk
oT2924VuV1Ti/ws8cZ7bWEjE7UaHI70StvDtaw3fwUITRQwJ6bZK2Pi88Ph9
FRbyKHib2DJWCdxj11ImtFkoW3rmWKpoFTBdDaYu7Wehs+eGQ7+dq4LH1i8e
VviyUOwOkaFtRtXwKIy9dE0AC3l6ND54ZVcNmRmHGp0DWShHLabI0r0aMpgr
5/6GsJD1jdLWF1HVkBLtZL4vkoWe+jc5aVRWQ2zhirkGKgv1O2wIpmoQENPh
wCNxk4V294ZwqRoREL2UvzngFgtd5QwQYtoTEGHqYM6fzkKqoc8cboYQENqf
99D+MQu1TAdL/CohwJvf3vzLKxaavd1R6rYbwFPzqZtSGQtN/p3yTzgA4O78
NyyqgoUEZ/9ydDoDuOTmPtwMLLRo4LG6OQrAQW951quWhR6nx9a5MADsvW15
SutZ6MhSYemjLgDb6zmbuZpYSDfZXpl/EsCy08Y8rxWfJ/xCWSkXDUwCsx9O
dbOQsWzeIb2dNDC+vfgafWGh1LqVwwraNDCssm6kfmUhcYbnbpV9NNDjWpxV
HWKhHT2Qn+dIA10la57YERZyk11zerM7DfbYZ23+xGQhTq1N12v8aKCVaWUe
/p2FhK0SuDJiaKBJf+JWy2Khz2+GDvcl0EB9cj5M9CcLcZyfavO8QwNlrScP
K2dZqMB4Z1pgEQ2UXOZf88xjq9XbSxI02B5r2Xh0kYXu28z7+jfQYGve428F
yyzU6704UtJFA4WWP7P//rEQrXR+MWGcBv8DKPi6WA==
          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{0.17601120795894565`, 1}, {-0.13215803912629376`, 
         0.}}, "Frame" -> {{False, False}, {False, False}}, 
       "AxesOrigin" -> {0.17601120795894604`, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\"\[Alpha]\"", HoldForm], TraditionalForm], None},
  AxesOrigin->{0.17601120795894604`, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.17601120795894565`, 1}, {-0.13215803912629376`, 0.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.938212897327338*^9, {3.938213050127047*^9, 3.938213066841002*^9}, {
   3.9382130974861383`*^9, 3.938213120956355*^9}, {3.940460358323685*^9, 
   3.940460365516358*^9}, 3.9404605798785067`*^9, 3.9444433985882*^9, 
   3.944606908386244*^9, 3.944608576252539*^9, 3.9446090890176773`*^9, 
   3.945726047092907*^9, 3.945728031187705*^9},
 CellLabel->
  "Out[342]=",ExpressionUUID->"abce95d0-8731-4b42-9a27-47c7efb5b591"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Defining and analyzing \[Beta]_K, \[Alpha]_K, and \[Alpha]_K^*", \
"Section",
 CellChangeTimes->{{3.940461027613556*^9, 3.940461031098166*^9}, {
  3.9404613038230124`*^9, 3.940461306923519*^9}, {3.944438653629498*^9, 
  3.9444386566942587`*^9}, {3.944439191050342*^9, 3.944439194650685*^9}, {
  3.944439336991777*^9, 3.944439339935521*^9}, {3.9457233459235773`*^9, 
  3.9457233474872704`*^9}},ExpressionUUID->"c1865111-92f0-40c5-9d59-\
dec2aedde58b"],

Cell[CellGroupData[{

Cell["Definition of \[Beta]_K, \[Alpha]_K, \[Alpha]_K^*", "Subsection",
 CellChangeTimes->{{3.944439136385015*^9, 3.944439144303085*^9}, 
   3.94572334226339*^9},ExpressionUUID->"fc04b32a-1491-4bf7-9cf2-\
8074b15e9a0d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]K", "[", "k_", "]"}], ":=", 
  RowBox[{"Exp", "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      FractionBox["1", "k"], "+", 
      RowBox[{"Log", "[", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"k", "-", "1"}], "]"}], "]"}], "-", "1", "+", 
      FractionBox["k", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"k", "-", "1"}], ")"}]}]]}], 
     RowBox[{
      FractionBox["1", "2"], "-", 
      FractionBox["1", "k"]}]]}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.937609916744955*^9, 3.9376099581180677`*^9}, {
   3.937610070548357*^9, 3.937610153711602*^9}, {3.938039292808157*^9, 
   3.9380393180945*^9}, {3.938039350312537*^9, 3.938039398075957*^9}, {
   3.93803946717292*^9, 3.938039471176498*^9}, {3.938039713639385*^9, 
   3.9380397205448637`*^9}, {3.938039792095357*^9, 3.938039792868647*^9}, {
   3.938039824269197*^9, 3.938039824440145*^9}, 3.940461128570513*^9, {
   3.941070302559033*^9, 3.941070304121973*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"1bd5d49f-4c68-425b-9a11-b40e54f80e2c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]k", "[", "k_", "]"}], ":=", 
  RowBox[{"E", " ", 
   RowBox[{"k", "^", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "/", 
      RowBox[{"(", 
       RowBox[{"k", "-", "2"}], ")"}]}], ")"}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.945719682737183*^9, 3.945719690108337*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"d8b5fde2-6083-4760-8337-cd15654a758d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]kStar", "[", "k_", "]"}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Lambda]k", "=", 
      RowBox[{"QInverse", "[", "k", "]"}]}], "}"}], ",", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        FractionBox["1", "\[Lambda]k"], 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"expM2", "[", "\[Lambda]k", "]"}], 
          RowBox[{"\[Lambda]k", "^", "2"}]], "]"}]}]}], ")"}]}]}], 
   "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.941074860209222*^9, 3.9410749019427843`*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"0c92b846-132a-4a96-97a2-a4a4e373eab3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Beta]K", "[", "3.0", "]"}]], "Input",
 CellChangeTimes->{{3.94572343180404*^9, 3.945723433327544*^9}},
 CellLabel->
  "In[301]:=",ExpressionUUID->"fb147fb0-61aa-4f9d-b1c0-d6bc37cc91b3"],

Cell[BoxData["0.07581633246407922`"], "Output",
 CellChangeTimes->{3.945723433639835*^9, 3.945726048071122*^9},
 CellLabel->
  "Out[301]=",ExpressionUUID->"09635ee5-f7f5-4d22-ae3c-8d1fb80b0aa0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiscretePlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Beta]K", "[", "k", "]"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "3", ",", "50"}], "}"}], ",", 
   RowBox[{"PlotLabels", "->", "\"\<\[Beta]_K\>\""}]}], "]"}]], "Input",
 CellChangeTimes->{{3.938040247612452*^9, 3.938040251399106*^9}, {
  3.941070299665595*^9, 3.941070306566985*^9}},
 CellLabel->
  "In[302]:=",ExpressionUUID->"155d1fbc-3874-43ab-97fb-0fb4278b8ebd"],

Cell[BoxData[
 GraphicsBox[{{
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668], 
     AbsoluteThickness[2], 
     TagBox[{
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
        0.009166666666666668], AbsoluteThickness[2], Opacity[0.2], 
        LineBox[{{{50., 0.046178637454072954`}, {50., 0.046178637454072954`}}},
         VertexColors->None]}, 
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
        0.009166666666666668], AbsoluteThickness[2], Opacity[0.2], 
        LineBox[CompressedData["
1:eJxVy1tI0wEUx/FZbUWJ+eBQUvCCiNWczjabU9tP55wPBaJPgQ9Du6hlpiCR
EQtDgqQSoho9dBGrTV3O/V25InOacyWYl8Qumg+Fa5ra1e5YkB44B87Dhy+/
6KKK/L2rRSJR4r9ftfz/bx02XKz47SgRtCuWpBg+u5puLTsYsgX3Rv2LXjLv
IZgd9AYNuD1k3sNQGR15VBLUT+Y9AiNpVYtR5R4y71FYm/A4T1vTR+Y9BuLe
upHvlY/IvMdiff1MbGB5L5n3OKgaHFkV1T1k3uMxtr9MuHHWTeZ9Cw6Fpkfk
ubrJvMsgl948cs7/kMy7HO8PD4R1mbrIvCfh63lfwLHkB2TeFZitWhiTLt0n
856Mq6kXVJI398i8b4NiwlXw65WLzLsSX8KXBqZ8nWTeVejJnB8aX9NJ5j0F
hoDp0XTFXTLv29H9Qa0zH7hD5l2NDPNx+RWHk8x7Ks5Mf1TGi51k3jVIzre8
SyrqIPOehsilQuGpVyDzng5nTJdGpRbIvGeg0zyhsbQ5yLzvwMvRlie1cgeZ
dy18u/x/EjvaybwDeyYLnm9GO5n1E0BfYcKpb8N2Mt9nIm1OO7611E7m+0yU
npx6XSy2k/k+C2OFUmv9zjYy32eh9qcjVHTpNpnvdXAqrXENfhuZ73UY2q2c
FHQ2Mt9no3HGOzzf1Erm+2xMFKt+DAa2kvlej0Vx3OXZmhYy3+vhHU4wvp1v
JvN9DhRzstPGkmYy3+fANlqXFOSzkvneAF11yLXrZVYy3xtgMub2P/tkIfN9
LjwHo4R9JguZ73PRKEg3hQdbyCv9Lwwwo+8=
         "],
         VertexColors->None]}},
      Annotation[#, "Charting`Private`Tag$15456#1"]& ]}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668],
       AbsoluteThickness[2], {}, PointBox[CompressedData["
1:eJw10FtI02EYx/G/0VaULC8cSgpOkWHl1rY2m5u2n5tzCwpEr4JdDO2gli0F
iYzYMCRIKiGq0UUHsdoyszZXrsicpq4G5lzDDpoXhWsuZ0c7swqf/wsPDx++
8Fy82VWWil3LGIaR/Jv/e+mtxOqzlt+uGrdmySnIX/Ct0b8YIqciNubnBXwj
5HQ0ZGcd4vJGyZmYUDcuCurZLsAK0eNyTfMwOQecodaJ7w2PyLlY1TaXm1zP
3hdC0e7SWpoGyXkI76lzXznpI6/H/rSizHLvADkfYv7Vg6eiD8livD8QSO+3
9pMl+Ho6knRY9oAsRaxxIcxP3CfLcLHwjIL75h55E6RT3spfr7xkOb5kJAIz
kT6yAoMl8fHJ5awLYEiaDRVJ75I3Y+CDUmffe4esRLH9iPiCy0MuxInZj/I8
DmsVZBWOd5KqXrIaWQmT+6mf/f8ieHL6VQol62L02adUjh4XeQtehrqetIhZ
axDZHv2zsfc2Gdg5Xfl8Hcg2YNgkOvYteIt6CdTzmskNtWRbCWqPzryu5rBd
i7CJ72zb1kNdi5afrjTm3E3qOnjkTmF7tJu6DuM75NNuHZkpRcecPxjvvEG9
FFPVih9jyWRGj0WO8HysuYu6Hv6gyPw2fp16GaTz+cfNNWRbGbpDrRJexEnd
AF1T6qXLdWSbAVazcfTZJwd1I0b2Cdy7rWSbER1u/tqMFLZvBbfA8NnbeU3z
F+u13xE=
       "]], {}},
     Annotation[#, "Charting`Private`Tag$15456#1"]& ]}, {{{}, 
     GraphicsGroupBox[{
       {GrayLevel[1], AbsoluteThickness[4], Opacity[
         NCache[
          Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
        "Round"], 
        BSplineCurveBox[{
         Offset[{3, 0}, {50., 0.046178637454072954`}], 
          Offset[{2.486585331240189, 1.6783603279573553`}, {51.91916666666666,
            0.046178637454072954`}], 
          Offset[{0, 0}, {52.85916666666667, 0.04910413442607567}], 
          Offset[{5., 1.1102230246251565`*^-15}, {52.85916666666667, 
           0.04910413442607567}], 
          Offset[{10., 2.220446049250313*^-15}, {52.85916666666667, 
           0.04910413442607567}], 
          Offset[{10., 2.220446049250313*^-15}, {52.85916666666667, 
           0.04910413442607567}]}]}, 
       {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
        AbsoluteThickness[1.25], 
        BSplineCurveBox[{
         Offset[{3, 0}, {50., 0.046178637454072954`}], 
          Offset[{2.486585331240189, 1.6783603279573553`}, {51.91916666666666,
            0.046178637454072954`}], 
          Offset[{0, 0}, {52.85916666666667, 0.04910413442607567}], 
          Offset[{5., 1.1102230246251565`*^-15}, {52.85916666666667, 
           0.04910413442607567}], 
          Offset[{10., 2.220446049250313*^-15}, {52.85916666666667, 
           0.04910413442607567}], 
          Offset[{10., 2.220446049250313*^-15}, {52.85916666666667, 
           0.04910413442607567}]}]}, 
       {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
         NCache[
          Rational[2, 3], 0.6666666666666666]]}], 
        PolygonBox[{
         Offset[{33., 6.500000000000007}, {52.85916666666667, 
           0.04910413442607567}], 
          Offset[{33., -6.499999999999993}, {52.85916666666667, 
           0.04910413442607567}], 
          Offset[{10.000000000000002`, -6.499999999999998}, {
           52.85916666666667, 0.04910413442607567}], 
          Offset[{9.999999999999998, 6.500000000000002}, {52.85916666666667, 
           0.04910413442607567}]}]}, 
       {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
        AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
        StyleBox[
         RotationBox["\<\"\[Beta]_K\"\>",
          BoxRotation->0.],
         StripOnInput->False,
         LineOpacity->1,
         FrontFaceOpacity->1,
         BackFaceOpacity->1,
         Opacity->1,
         FontOpacity->1], 
        Offset[{21.5, 4.773959005888173*^-15}, \
{52.85916666666667, 0.04910413442607567}], NCache[
        ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
         ImageScaled[{0.5, 0.5}]]]}]}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{3, 0.046178637454072954`},
  DisplayFunction->Identity,
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->{{All, 51.400000000000006`}, {All, All}},
  Method->{
   "MessagesHead" -> DiscretePlot, "AxisPadding" -> Scaled[0.02], 
    "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05]},
  PlotRange->{{3, 50}, {0.046178637454072954`, 0.18011551775112936`}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.08090169943749476]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.938040247909425*^9, 3.938040251769913*^9}, 
   3.9410703097601547`*^9, 3.944443337740801*^9, 3.9446068324887943`*^9, 
   3.944608520127666*^9, 3.944609032431726*^9, 3.945726048187648*^9},
 CellLabel->
  "Out[302]=",ExpressionUUID->"7dbad0b3-970e-4dc8-a03a-89a503366adc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiscretePlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"K", " ", 
     RowBox[{"\[Beta]K", "[", "K", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"K", ",", "3", ",", "50"}], "}"}], ",", 
   RowBox[{"PlotLabels", "->", "\"\<K \[Beta]_K\>\""}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9410730876872272`*^9, 3.941073095850443*^9}},
 CellLabel->
  "In[303]:=",ExpressionUUID->"5286338d-9143-4459-a697-14647b5eea43"],

Cell[BoxData[
 GraphicsBox[{{
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668], 
     AbsoluteThickness[2], 
     TagBox[{
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
        0.009166666666666668], AbsoluteThickness[2], Opacity[0.2], 
        LineBox[{},
         VertexColors->None]}, 
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
        0.009166666666666668], AbsoluteThickness[2], Opacity[0.2], 
        LineBox[{{{3., 0.22744899739223756`}, {3., 0}}, {{4., 
           0.6202721889271507}, {4., 0}}, {{5., 0.8889454947421498}, {
           5., 0}}, {{6., 1.0806931065067762`}, {6., 0}}, {{7., 
           1.2264374183135}, {7., 0}}, {{8., 1.342345538682652}, {8., 0}}, {{
           9., 1.437553334377037}, {9., 0}}, {{10., 1.517653637175374}, {
           10., 0}}, {{11., 1.5862970192323635`}, {11., 0}}, {{12., 
           1.6459889900813636`}, {12., 0}}, {{13., 1.6985189239734424`}, {
           13., 0}}, {{14., 1.7452063884312867`}, {14., 0}}, {{15., 
           1.787050452996133}, {15., 0}}, {{16., 1.824824340286111}, {
           16., 0}}, {{17., 1.8591377262261006`}, {17., 0}}, {{18., 
           1.8904790739743944`}, {18., 0}}, {{19., 1.9192451962256585`}, {
           19., 0}}, {{20., 1.9457623921172706`}, {20., 0}}, {{21., 
           1.970301874807223}, {21., 0}}, {{22., 1.9930912381424695`}, {
           22., 0}}, {{23., 2.0143231177040706`}, {23., 0}}, {{24., 
           2.0341618274744837`}, {24., 0}}, {{25., 2.052748511457607}, {
           25., 0}}, {{26., 2.0702051895426377`}, {26., 0}}, {{27., 
           2.0866379688513073`}, {27., 0}}, {{28., 2.102139617501776}, {
           28., 0}}, {{29., 2.1167916457609866`}, {29., 0}}, {{30., 
           2.1306660026628617`}, {30., 0}}, {{31., 2.143826469604786}, {
           31., 0}}, {{32., 2.1563298130601414`}, {32., 0}}, {{33., 
           2.16822674424562}, {33., 0}}, {{34., 2.179562722912585}, {
           34., 0}}, {{35., 2.190378634389132}, {35., 0}}, {{36., 
           2.2007113628792716`}, {36., 0}}, {{37., 2.2105942793269633`}, {
           37., 0}}, {{38., 2.2200576585154628`}, {38., 0}}, {{39., 
           2.2291290372348533`}, {39., 0}}, {{40., 2.2378335231208717`}, {
           40., 0}}, {{41., 2.246194062003721}, {41., 0}}, {{42., 
           2.2542316702006144`}, {42., 0}}, {{43., 2.2619656370599097`}, {
           43., 0}}, {{44., 2.2694137021575296`}, {44., 0}}, {{45., 
           2.2765922108111267`}, {45., 0}}, {{46., 2.283516250978696}, {
           46., 0}}, {{47., 2.290199774118135}, {47., 0}}, {{48., 
           2.2966557021811216`}, {48., 0}}, {{49., 2.3028960225817094`}, {
           49., 0}}, {{50., 2.308931872703648}, {50., 0}}},
         VertexColors->None]}},
      Annotation[#, "Charting`Private`Tag$15613#1"]& ]}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668],
       AbsoluteThickness[2], {}, PointBox[CompressedData["
1:eJw1yWtIE3AUxuFtRRtdnFTGCGcptazcWJu6pene3WdF2tKaZAujFsVgUsjG
LCgo2xcTUhI0DdQWFBFjLQhJawQm1YeSXAWLapQUCzG15lzrwv7nwMvh4Zd/
xGU9xuNwOPJ/+/8zJ0B2403vcvELTcbZKJp6LDS+jTGvhp/X8qriVJxZhJz6
yLsLO6eZc2GbHYicuT7DvB586ViNxjvHXABHy0RcxfnFvAHPpRtl1ZYEswRV
raEFT+M8cyEe9axrS9Qlmbdglf+jtEC6wFwEnzXgOxQnyxB9UKkKd6WY5Zjr
mOS2KH4zb8Pak3uU/BGyAuMfzCmHJs2shDfkPF0WIhdj+lN6OJL/h7kE1ffV
uoOt5FKEtQ0DwRhZhaXfa5rqxBxkrIZM8b7/p5G8HXmphhN8J7kMY2HBw9F2
cjl07v0aV4C8A3a7o0P2klyB498ONMunyJW4tobb172My6yBZ1Hy7GUJGTga
3fdmM5jPAbdHHfpLNupaCOPBzmEXdS2G3E/KP1+kroN6cW57Vg91HcY9wRW7
71LXY5d79uqdMHU9hr4869a+pm7AjStifc4kdQPmlf6u4gR1I77OFPbeEvBY
N+LH076m8yJmjgkrY2l7eBN1EyZEecnmUupmWO5lbR00UDcjKqnX1VqpW9C5
17ak7TB1C3y9iZFaJ/UqlPQLTQEPD38B6KbHAw==
       "]], {}},
     Annotation[#, "Charting`Private`Tag$15613#1"]& ]}, {{{}, 
     GraphicsGroupBox[{
       {GrayLevel[1], AbsoluteThickness[4], Opacity[
         NCache[
          Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
        "Round"], 
        BSplineCurveBox[
         NCache[{Offset[{3, 0}, {
            50, 50 E^(Rational[-25, 12] (Rational[-1151, 2450] + Log[7]))}], 
           Offset[{2.9999953145520473`, -0.0053021378482507936`}, {
            51.91916666666666, 2.308931872703648}], 
           Offset[{0, 0}, {52.860063555994685`, 2.308799690383068}], 
           Offset[{5., 1.1102230246251565`*^-15}, {52.860063555994685`, 
            2.308799690383068}], 
           Offset[{10., 2.220446049250313*^-15}, {52.860063555994685`, 
            2.308799690383068}], 
           Offset[{10., 2.220446049250313*^-15}, {52.860063555994685`, 
            2.308799690383068}]}, {
          Offset[{3, 0}, {50, 2.308931872703648}], 
           Offset[{2.9999953145520473`, -0.0053021378482507936`}, {
            51.91916666666666, 2.308931872703648}], 
           Offset[{0, 0}, {52.860063555994685`, 2.308799690383068}], 
           Offset[{5., 1.1102230246251565`*^-15}, {52.860063555994685`, 
            2.308799690383068}], 
           Offset[{10., 2.220446049250313*^-15}, {52.860063555994685`, 
            2.308799690383068}], 
           Offset[{10., 2.220446049250313*^-15}, {52.860063555994685`, 
            2.308799690383068}]}]]}, 
       {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
        AbsoluteThickness[1.25], 
        BSplineCurveBox[
         NCache[{Offset[{3, 0}, {
            50, 50 E^(Rational[-25, 12] (Rational[-1151, 2450] + Log[7]))}], 
           Offset[{2.9999953145520473`, -0.0053021378482507936`}, {
            51.91916666666666, 2.308931872703648}], 
           Offset[{0, 0}, {52.860063555994685`, 2.308799690383068}], 
           Offset[{5., 1.1102230246251565`*^-15}, {52.860063555994685`, 
            2.308799690383068}], 
           Offset[{10., 2.220446049250313*^-15}, {52.860063555994685`, 
            2.308799690383068}], 
           Offset[{10., 2.220446049250313*^-15}, {52.860063555994685`, 
            2.308799690383068}]}, {
          Offset[{3, 0}, {50, 2.308931872703648}], 
           Offset[{2.9999953145520473`, -0.0053021378482507936`}, {
            51.91916666666666, 2.308931872703648}], 
           Offset[{0, 0}, {52.860063555994685`, 2.308799690383068}], 
           Offset[{5., 1.1102230246251565`*^-15}, {52.860063555994685`, 
            2.308799690383068}], 
           Offset[{10., 2.220446049250313*^-15}, {52.860063555994685`, 
            2.308799690383068}], 
           Offset[{10., 2.220446049250313*^-15}, {52.860063555994685`, 
            2.308799690383068}]}]]}, 
       {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
         NCache[
          Rational[2, 3], 0.6666666666666666]]}], 
        PolygonBox[{
         Offset[{42., 8.500000000000009}, {52.860063555994685`, 
           2.308799690383068}], 
          Offset[{42., -8.499999999999991}, {52.860063555994685`, 
           2.308799690383068}], 
          Offset[{10.000000000000002`, -8.499999999999998}, {
           52.860063555994685`, 2.308799690383068}], 
          Offset[{9.999999999999996, 8.500000000000002}, {52.860063555994685`,
            2.308799690383068}]}]}, 
       {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
        AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
        StyleBox[
         RotationBox["\<\"K \[Beta]_K\"\>",
          BoxRotation->0.],
         StripOnInput->False,
         LineOpacity->1,
         FrontFaceOpacity->1,
         BackFaceOpacity->1,
         Opacity->1,
         FontOpacity->1], 
        Offset[{26., 5.773159728050814*^-15}, \
{52.860063555994685, 2.308799690383068}], NCache[
        ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
         ImageScaled[{0.5, 0.5}]]]}]}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{3, 0},
  DisplayFunction->Identity,
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->{{All, 60.40686979059759}, {All, All}},
  Method->{
   "MessagesHead" -> DiscretePlot, "AxisPadding" -> Scaled[0.02], 
    "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05]},
  PlotRange->{{3, 50}, {0, 2.308931872703648}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.08090169943749476]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.941073093754746*^9, 3.941073096154936*^9}, 
   3.944443337797624*^9, 3.944606832542484*^9, 3.944608520208241*^9, 
   3.944609032534898*^9, 3.945726048274054*^9},
 CellLabel->
  "Out[303]=",ExpressionUUID->"dc58bb1f-4897-4ccd-ac3b-a14c51009f39"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiscretePlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Log", "[", 
     RowBox[{
      RowBox[{"\[Beta]K", "[", "k", "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"E", " ", 
        RowBox[{"k", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "k"}], "/", 
           RowBox[{"(", 
            RowBox[{"k", "-", "2"}], ")"}]}], ")"}]}]}], ")"}]}], "]"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "3", ",", "20"}], "}"}], ",", 
   RowBox[{"PlotLegends", "->", 
    RowBox[{"{", 
     RowBox[{"\"\<\[Beta]_k\>\"", ",", "\"\<\[Alpha]_k\>\""}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.93804023911573*^9, 3.938040239316421*^9}, {
  3.938047258787327*^9, 3.938047276355228*^9}, {3.938047362937388*^9, 
  3.938047387195674*^9}, {3.941070299669373*^9, 3.9410703041292763`*^9}},
 CellLabel->
  "In[304]:=",ExpressionUUID->"896d4a39-9ab1-41a8-a978-f6cdc5f7abed"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[2]], 
        TagBox[{{{
            Directive[
             Opacity[0.2], 
             PointSize[0.012833333333333334`], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]], 
            
            LineBox[{{{3., -0.2836046756755067}, {3., 0}}, {{
               4., -0.09130252176310484}, {4., 0}}, {{
               5., -0.044760747809650676`}, {5., 0}}, {{
               6., -0.02651766480906821}, {6., 0}}, {{
               7., -0.017522381575171424`}, {7., 0}}, {{
               8., -0.012434333643493441`}, {8., 0}}, {{
               9., -0.009278954156079251}, {9., 0}}, {{
               10., -0.0071882443166063565`}, {10., 0}}, {{
               11., -0.005732002461380897}, {11., 0}}, {{
               12., -0.0046772567033534305`}, {12., 0}}, {{
               13., -0.0038889212343055394`}, {13., 0}}, {{
               14., -0.003284288897581162}, {14., 0}}, {{
               15., -0.002810423009561451}, {15., 0}}, {{
               16., -0.0024321663189659708`}, {16., 0}}, {{
               17., -0.0021254286080407228`}, {17., 0}}, {{
               18., -0.0018732550182930091`}, {18., 0}}, {{
               19., -0.001663432436489594}, {19., 0}}, {{
               20., -0.0014869828442422139`}, {20., 0}}}, VertexColors -> 
             None]}, {
            Directive[
             Opacity[0.2], 
             PointSize[0.012833333333333334`], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]], 
            LineBox[{}, VertexColors -> None]}}}, 
         Annotation[#, "Charting`Private`Tag$15771#1"]& ]}}, {
       TagBox[{{
          Directive[
           PointSize[0.012833333333333334`], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2]], {{}, Null, 
           
           PointBox[{{3., -0.2836046756755067}, {4., -0.09130252176310484}, {
            5., -0.044760747809650676`}, {6., -0.02651766480906821}, {
            7., -0.017522381575171424`}, {8., -0.012434333643493441`}, {
            9., -0.009278954156079251}, {10., -0.0071882443166063565`}, {
            11., -0.005732002461380897}, {12., -0.0046772567033534305`}, {
            13., -0.0038889212343055394`}, {14., -0.003284288897581162}, {
            15., -0.002810423009561451}, {16., -0.0024321663189659708`}, {
            17., -0.0021254286080407228`}, {18., -0.0018732550182930091`}, {
            19., -0.001663432436489594}, {
            20., -0.0014869828442422139`}}], {}}}}, 
        Annotation[#, "Charting`Private`Tag$15771#1"]& ]}}, {}, {}}, {
    DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> True, 
     AxesOrigin -> {3, 0}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "MessagesHead" -> DiscretePlot, "AxisPadding" -> Scaled[0.02], 
       "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
         Directive[
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.528488, 0.470624, 0.701351], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.772079, 0.431554, 0.102387], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.363898, 0.618501, 0.782349], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[1, 0.75, 0], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.647624, 0.37816, 0.614037], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.571589, 0.586483, 0.], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.915, 0.3325, 0.2125], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[
          0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
          AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
       "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> 
       Scaled[0.05]}, PlotRange -> {{3, 20}, {-0.06310601911060945, 0}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"\[Beta]_k\""}, "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[2]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[2]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                 ",", 
                 
                 TemplateBox[<|
                  "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                  "RGBColorSwatchTemplate"], ",", 
                 RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], "}"}],
            ",", 
           RowBox[{"{", #, "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"{", 
                 RowBox[{"None", ",", "Automatic"}], "}"}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", "False", "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.938047276746031*^9, {3.9380473665776157`*^9, 3.938047387451376*^9}, 
   3.941070312647057*^9, 3.9444433378750877`*^9, 3.944606832590814*^9, 
   3.944608520301998*^9, 3.9446090326355877`*^9, 3.945726048340431*^9},
 CellLabel->
  "Out[304]=",ExpressionUUID->"1386b28a-8407-4c63-8a25-98744582a6ca"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Differentiation of K*\[Beta]_K
Conclusion: K*\[Beta]_K is increasing for K \[GreaterEqual] 4
(Lemma 4.2.4, \\Cref{lem:nb-Lk-neg-K-geq-7})\
\>", "Subsection",
 CellChangeTimes->{{3.941073451514501*^9, 3.941073453770396*^9}, {
  3.941074116287406*^9, 3.9410741241803217`*^9}, {3.941074352165441*^9, 
  3.941074352869807*^9}, {3.944439126048633*^9, 3.94443912812591*^9}, {
  3.944608758732435*^9, 3.9446087604114137`*^9}, {3.9446104222679453`*^9, 
  3.944610453682218*^9}, {3.955119219613892*^9, 
  3.955119251937372*^9}},ExpressionUUID->"e8e1f4ff-9d57-45ff-a491-\
531398ef6f87"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"logK\[Beta]K", "=", 
  RowBox[{"Simplify", "@", 
   RowBox[{"PowerExpand", "[", 
    RowBox[{"Log", "[", 
     RowBox[{"K", " ", 
      RowBox[{"\[Beta]K", "[", "K", "]"}]}], "]"}], "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.941073610853525*^9, 3.941073632297258*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"ba914ab9-53f3-4fe5-ac53-c1faaf967a7d"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", "-", 
    RowBox[{"4", " ", "K"}], "+", 
    SuperscriptBox["K", "2"], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "K"}], ")"}], " ", "K", " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "K"}], "]"}]}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "K"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "K"}], ")"}]}]], "+", 
  RowBox[{"Log", "[", "K", "]"}]}]], "Output",
 CellChangeTimes->{{3.941073615540216*^9, 3.941073632482388*^9}, 
   3.9444388243869877`*^9, 3.944442990236781*^9, {3.944443319629657*^9, 
   3.944443337914752*^9}, {3.94460681034417*^9, 3.944606832614615*^9}, 
   3.944608018650929*^9, 3.944608520343024*^9, {3.944609018785941*^9, 
   3.944609032678226*^9}, 3.945723030046901*^9, 3.945723919945343*^9, 
   3.945724193032447*^9, {3.945726030759865*^9, 3.945726048380941*^9}, 
   3.949358455624679*^9, 3.9493602818176928`*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"168fa4cd-9e4f-43f3-81f7-9350222b6e36"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"derivLogK\[Beta]K", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"D", "[", 
    RowBox[{"logK\[Beta]K", ",", "K"}], "]"}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.941073636345655*^9, 3.94107363900568*^9}, {
  3.941073752199415*^9, 3.941073755680969*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"75f8b4e3-4c98-40b8-8f5e-5eb2c989e959"],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "K"}], ")"}], " ", "K", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "7"}], "+", 
      RowBox[{"2", " ", "K"}]}], ")"}]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "K"}], ")"}], "2"], " ", "K", " ", 
    RowBox[{"Log", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "K"}], "]"}]}]}], 
  RowBox[{"K", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "-", 
      RowBox[{"3", " ", "K"}], "+", 
      SuperscriptBox["K", "2"]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{
  3.941073639351789*^9, 3.941073756014039*^9, 3.944438827392819*^9, 
   3.944442990292337*^9, {3.944443319697281*^9, 3.944443337996171*^9}, {
   3.944606810405614*^9, 3.944606832678255*^9}, 3.944608018709234*^9, 
   3.944608520400215*^9, {3.944609018849309*^9, 3.944609032773838*^9}, 
   3.94572303016263*^9, 3.945723919999109*^9, 3.945724193092547*^9, {
   3.945726030870404*^9, 3.9457260484414687`*^9}, 3.949358455693011*^9, 
   3.949360281871648*^9},
 CellLabel->
  "Out[121]=",ExpressionUUID->"01d19836-3b72-4741-84d1-e332dbf99433"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Denominator", " ", "is", " ", "strictly", " ", "positive", " ", "for", 
     " ", "K"}], " ", "\[GreaterEqual]", " ", "3."}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Factor", "@", 
   RowBox[{"Denominator", "[", "derivLogK\[Beta]K", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.941074147847474*^9, 3.9410741625598783`*^9}},
 CellLabel->
  "In[307]:=",ExpressionUUID->"5847853e-2822-48dd-b280-854248bab7bb"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "K"}], ")"}], "2"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "K"}], ")"}], "2"], " ", "K"}]], "Output",
 CellChangeTimes->{{3.94107414937871*^9, 3.941074151549478*^9}, 
   3.944443338026991*^9, 3.944606832701394*^9, 3.944608520476959*^9, 
   3.9446090328140593`*^9, 3.9457260484779577`*^9},
 CellLabel->
  "Out[307]=",ExpressionUUID->"fbb02891-e368-4ed2-a7db-5d378e0decb2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Numerator", "[", "derivLogK\[Beta]K", "]"}]], "Input",
 CellChangeTimes->{{3.941073759418395*^9, 3.941073760378057*^9}, {
  3.9410741679105253`*^9, 3.941074168878685*^9}},
 CellLabel->
  "In[308]:=",ExpressionUUID->"a2bb44d2-75ea-4ca6-a897-0e7908d48ce0"],

Cell[BoxData[
 RowBox[{"4", "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "K"}], ")"}], " ", "K", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "7"}], "+", 
     RowBox[{"2", " ", "K"}]}], ")"}]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "K"}], ")"}], "2"], " ", "K", " ", 
   RowBox[{"Log", "[", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "K"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.941073760756781*^9, 3.944443338090089*^9, 
  3.944606832724494*^9, 3.944608520513343*^9, 3.944609032857876*^9, 
  3.94572604850583*^9},
 CellLabel->
  "Out[308]=",ExpressionUUID->"157944a2-c511-4a68-9dbf-49785a2e792b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"p", "[", "K_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "K"}], ")"}], " ", "K", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "7"}], "+", 
     RowBox[{"2", " ", "K"}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q", "[", "K_", "]"}], ":=", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "K"}], ")"}], "2"], " ", 
   "K"}]}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Numerator", "[", "derivLogK\[Beta]K", "]"}], "-", 
   RowBox[{"(", 
    RowBox[{"4", "-", 
     RowBox[{"p", "[", "K", "]"}], "+", 
     RowBox[{
      RowBox[{"q", "[", "K", "]"}], 
      RowBox[{"Log", "[", 
       RowBox[{"K", "-", "1"}], "]"}]}]}], ")"}]}], "]"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.941074173114975*^9, 3.941074202610454*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"7e6c5eed-9760-4fe3-97d2-3fc4de78d8ea"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.941074203051173*^9, 3.941304540426499*^9, 3.94392499015639*^9, 
   3.943927867959841*^9, 3.944438250492942*^9, 3.944438505211363*^9, 
   3.9444388319446487`*^9, 3.9444429903661933`*^9, {3.944443319733639*^9, 
   3.9444433381318827`*^9}, {3.944606810432498*^9, 3.944606832747568*^9}, 
   3.944608018764037*^9, 3.9446085205499067`*^9, {3.944609018910603*^9, 
   3.94460903295706*^9}, 3.945723030207967*^9, 3.945723920042968*^9, 
   3.945724193124653*^9, {3.945726030912514*^9, 3.9457260485327888`*^9}, 
   3.949358455719715*^9, 3.949360281908782*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"d048a887-f717-4aa8-8b35-4b5d9150fd2e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"q", "[", "K", "]"}], " ", "-", " ", 
     RowBox[{
      RowBox[{"p", "[", "K", "]"}], " ", "is", " ", "strictly", " ", 
      "positive", " ", "for", " ", "K"}]}], " ", "\[GreaterEqual]", " ", 
    "2"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Factor", "[", 
   RowBox[{
    RowBox[{"q", "[", "K", "]"}], "-", 
    RowBox[{"p", "[", "K", "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.941074208399661*^9, 3.941074236434845*^9}},
 CellLabel->
  "In[312]:=",ExpressionUUID->"badd6f83-de76-4207-9269-6f1c3eea2cd3"],

Cell[BoxData[
 RowBox[{"K", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "12"}], "+", 
    RowBox[{"7", " ", "K"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.941074213540794*^9, 3.941074237044467*^9}, 
   3.944438834667153*^9, 3.944443338178909*^9, 3.944606832771607*^9, 
   3.944608520619856*^9, 3.944609032999583*^9, 3.9457260485608587`*^9},
 CellLabel->
  "Out[312]=",ExpressionUUID->"d7f9aeb1-e364-44c3-adfa-dad3f3ae567d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Hence", " ", "for", " ", "K"}], " ", ">", " ", 
     RowBox[{"1", " ", "+", " ", "E"}]}], ",", " ", 
    RowBox[{
    "we", " ", "see", " ", "the", " ", "numerator", " ", "is", " ", 
     "strictly", " ", 
     RowBox[{"positive", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"q", "[", "K", "]"}], "-", 
     RowBox[{"p", "[", "K", "]"}]}], "\[GreaterEqual]", "0"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"q", "[", "K", "]"}], 
      RowBox[{"Log", "[", 
       RowBox[{"K", "-", "1"}], "]"}]}], "-", 
     RowBox[{"p", "[", "K", "]"}]}], " ", "\[GreaterEqual]", " ", "0"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"4", "-", 
     RowBox[{"p", "[", "K", "]"}], " ", "+", " ", 
     RowBox[{
      RowBox[{"q", "[", "K", "]"}], 
      RowBox[{"Log", "[", 
       RowBox[{"K", "-", "1"}], "]"}]}]}], " ", "\[GreaterEqual]", " ", 
    "4"}]}]}]], "Input",
 CellChangeTimes->{{3.9410739099126873`*^9, 3.941073966873567*^9}, {
  3.9410742524020996`*^9, 3.9410742554331417`*^9}, {3.941074293324377*^9, 
  3.941074327509398*^9}, {3.944608949440606*^9, 3.944608950126823*^9}},
 CellLabel->
  "In[313]:=",ExpressionUUID->"405ae0ac-b707-4c23-ba5f-f04b07bff641"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "K"}], ")"}], "2"], " ", "K"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "K"}], ")"}], " ", "K", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "7"}], "+", 
      RowBox[{"2", " ", "K"}]}], ")"}]}]}], "\[GreaterEqual]", 
  "0"}]], "Output",
 CellChangeTimes->{{3.944438836101549*^9, 3.94443883855304*^9}, 
   3.944443338211293*^9, 3.944606832794982*^9, 3.944608520657039*^9, 
   3.944609033041136*^9, 3.9457260485988283`*^9},
 CellLabel->
  "Out[313]=",ExpressionUUID->"888f6221-9881-41cc-9684-3db9e0fdff0e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "K"}], ")"}], " ", "K", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "+", 
        RowBox[{"2", " ", "K"}]}], ")"}]}], ")"}]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "K"}], ")"}], "2"], " ", "K", " ", 
    RowBox[{"Log", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "K"}], "]"}]}]}], "\[GreaterEqual]", 
  "0"}]], "Output",
 CellChangeTimes->{{3.944438836101549*^9, 3.94443883855304*^9}, 
   3.944443338211293*^9, 3.944606832794982*^9, 3.944608520657039*^9, 
   3.944609033041136*^9, 3.9457260486087847`*^9},
 CellLabel->
  "Out[314]=",ExpressionUUID->"0a5ec466-d54d-48b5-a008-5114faabd137"],

Cell[BoxData[
 RowBox[{
  RowBox[{"4", "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "K"}], ")"}], " ", "K", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "7"}], "+", 
      RowBox[{"2", " ", "K"}]}], ")"}]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "K"}], ")"}], "2"], " ", "K", " ", 
    RowBox[{"Log", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "K"}], "]"}]}]}], "\[GreaterEqual]", 
  "4"}]], "Output",
 CellChangeTimes->{{3.944438836101549*^9, 3.94443883855304*^9}, 
   3.944443338211293*^9, 3.944606832794982*^9, 3.944608520657039*^9, 
   3.944609033041136*^9, 3.945726048612384*^9},
 CellLabel->
  "Out[315]=",ExpressionUUID->"bb00c45d-3fcf-45b8-a1e9-addcc910c0d4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plots: comparison of \[Beta]_K, \[Alpha]_K, \[Alpha]_K^*", "Subsection",
 CellChangeTimes->{{3.945719592198944*^9, 3.945719596337891*^9}, {
  3.945719655552895*^9, 3.94571965562576*^9}, {3.945720091972194*^9, 
  3.945720094976464*^9}, {3.945720150012594*^9, 
  3.945720160733218*^9}},ExpressionUUID->"a4c89557-dfd6-4e33-9c86-\
ceb859bbf3f0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiscretePlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Alpha]kStar", "[", "K", "]"}], ",", 
     RowBox[{"\[Alpha]k", "[", "K", "]"}], ",", " ", 
     RowBox[{"\[Beta]K", "[", "K", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"K", ",", "3", ",", "20"}], "}"}], ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2.5", ",", "20"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0.5"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Subscript", "[", 
        RowBox[{"\[Alpha]", ",", "K"}], "]"}], "^", "\"\<*\>\""}], ",", 
      RowBox[{"Subscript", "[", 
       RowBox[{"\[Alpha]", ",", "K"}], "]"}], ",", 
      RowBox[{"Subscript", "[", 
       RowBox[{"\[Beta]", ",", "K"}], "]"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.945719694394569*^9, 3.945719888791221*^9}},
 CellLabel->
  "In[316]:=",ExpressionUUID->"e1778df0-891e-47ff-8093-4467be0a27dc"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[2]], 
        TagBox[{{{
            Directive[
             Opacity[0.2], 
             PointSize[0.012833333333333334`], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]], 
            LineBox[{}, VertexColors -> None]}, {
            Directive[
             Opacity[0.2], 
             PointSize[0.012833333333333334`], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]], 
            
            LineBox[{{{3., 0.4624286797634578}, {3., 0}}, {{4., 
               0.37474637579942005`}, {4., 0}}, {{5., 0.3318594194488673}, {
               5., 0}}, {{6., 0.3023848140859227}, {6., 0}}, {{7., 
               0.2794369343042059}, {7., 0}}, {{8., 0.2604932073371359}, {
               8., 0}}, {{9., 0.2443545670901126}, {9., 0}}, {{10., 
               0.23034300048339862`}, {10., 0}}, {{11., 
               0.21802300228183386`}, {11., 0}}, {{12., 
               0.20708801685785794`}, {12., 0}}, {{13., 
               0.19730855294306215`}, {13., 0}}, {{14., 
               0.18850590365178976`}, {14., 0}}, {{15., 0.1805373657650053}, {
               15., 0}}, {{16., 0.17328705441033354`}, {16., 0}}, {{17., 
               0.16665970628627097`}, {17., 0}}, {{18., 
               0.16057624560055894`}, {18., 0}}, {{19., 
               0.15497048643087136`}, {19., 0}}, {{20., 0.1497866188733203}, {
               20., 0}}}, VertexColors -> None]}}}, 
         Annotation[#, "Charting`Private`Tag$16104#1"]& ]}, {
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[2]], 
        TagBox[{{{
            Directive[
             Opacity[0.2], 
             PointSize[0.012833333333333334`], 
             RGBColor[0.880722, 0.611041, 0.142051], 
             AbsoluteThickness[2]], 
            LineBox[{}, VertexColors -> None]}, {
            Directive[
             Opacity[0.2], 
             PointSize[0.012833333333333334`], 
             RGBColor[0.880722, 0.611041, 0.142051], 
             AbsoluteThickness[2]], 
            
            LineBox[{{{3., 0.1006771047577424}, {3., 0}}, {{4., 
               0.16989261427869032`}, {4., 0}}, {{5., 0.18592786171813275`}, {
               5., 0}}, {{6., 0.18495565157789814`}, {6., 0}}, {{7., 
               0.1783024151675253}, {7., 0}}, {{8., 0.16989261427869032`}, {
               8., 0}}, {{9., 0.16121715596289118`}, {9., 0}}, {{10., 
               0.15286022056565046`}, {10., 0}}, {{11., 
               0.14503779882580994`}, {11., 0}}, {{12., 0.1378088113042289}, {
               12., 0}}, {{13., 0.13116439930016074`}, {13., 0}}, {{14., 
               0.12506768379219177`}, {14., 0}}, {{15., 0.1194719923209019}, {
               15., 0}}, {{16., 0.11432925114225194`}, {16., 0}}, {{17., 
               0.1095937289994256}, {17., 0}}, {{18., 0.1052235412435607}, {
               18., 0}}, {{19., 0.10118107303654958`}, {19., 0}}, {{20., 
               0.09743289298175321}, {20., 0}}}, VertexColors -> None]}}}, 
         Annotation[#, "Charting`Private`Tag$16104#2"]& ]}, {
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[2]], 
        TagBox[{{{
            Directive[
             Opacity[0.2], 
             PointSize[0.012833333333333334`], 
             RGBColor[0.560181, 0.691569, 0.194885], 
             AbsoluteThickness[2]], 
            LineBox[{}, VertexColors -> None]}, {
            Directive[
             Opacity[0.2], 
             PointSize[0.012833333333333334`], 
             RGBColor[0.560181, 0.691569, 0.194885], 
             AbsoluteThickness[2]], 
            
            LineBox[{{{3., 0.07581633246407919}, {3., 0}}, {{4., 
               0.1550680472317877}, {4., 0}}, {{5., 0.17778909894842995`}, {
               5., 0}}, {{6., 0.18011551775112936`}, {6., 0}}, {{7., 
               0.17520534547335714`}, {7., 0}}, {{8., 0.1677931923353315}, {
               8., 0}}, {{9., 0.15972814826411522`}, {9., 0}}, {{10., 
               0.1517653637175374}, {10., 0}}, {{11., 0.14420881993021487`}, {
               11., 0}}, {{12., 0.13716574917344695`}, {12., 0}}, {{13., 
               0.13065530184411095`}, {13., 0}}, {{14., 
               0.12465759917366334`}, {14., 0}}, {{15., 
               0.11913669686640888`}, {15., 0}}, {{16., 
               0.11405152126788194`}, {16., 0}}, {{17., 
               0.10936104271918239`}, {17., 0}}, {{18., 
               0.10502661522079969`}, {18., 0}}, {{19., 
               0.10101290506450834`}, {19., 0}}, {{20., 
               0.09728811960586353}, {20., 0}}}, VertexColors -> None]}}}, 
         Annotation[#, "Charting`Private`Tag$16104#3"]& ]}}, {
       TagBox[{{
          Directive[
           PointSize[0.012833333333333334`], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2]], {{}, Null, 
           
           PointBox[{{3., 0.4624286797634578}, {4., 0.37474637579942005`}, {
            5., 0.3318594194488673}, {6., 0.3023848140859227}, {7., 
            0.2794369343042059}, {8., 0.2604932073371359}, {9., 
            0.2443545670901126}, {10., 0.23034300048339862`}, {11., 
            0.21802300228183386`}, {12., 0.20708801685785794`}, {13., 
            0.19730855294306215`}, {14., 0.18850590365178976`}, {15., 
            0.1805373657650053}, {16., 0.17328705441033354`}, {17., 
            0.16665970628627097`}, {18., 0.16057624560055894`}, {19., 
            0.15497048643087136`}, {20., 0.1497866188733203}}], {}}}}, 
        Annotation[#, "Charting`Private`Tag$16104#1"]& ], 
       TagBox[{{
          Directive[
           PointSize[0.012833333333333334`], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[2]], {{}, Null, 
           
           PointBox[{{3., 0.1006771047577424}, {4., 0.16989261427869032`}, {
            5., 0.18592786171813275`}, {6., 0.18495565157789814`}, {7., 
            0.1783024151675253}, {8., 0.16989261427869032`}, {9., 
            0.16121715596289118`}, {10., 0.15286022056565046`}, {11., 
            0.14503779882580994`}, {12., 0.1378088113042289}, {13., 
            0.13116439930016074`}, {14., 0.12506768379219177`}, {15., 
            0.1194719923209019}, {16., 0.11432925114225194`}, {17., 
            0.1095937289994256}, {18., 0.1052235412435607}, {19., 
            0.10118107303654958`}, {20., 0.09743289298175321}}], {}}}}, 
        Annotation[#, "Charting`Private`Tag$16104#2"]& ], 
       TagBox[{{
          Directive[
           PointSize[0.012833333333333334`], 
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[2]], {{}, Null, 
           
           PointBox[{{3., 0.07581633246407919}, {4., 0.1550680472317877}, {5.,
             0.17778909894842995`}, {6., 0.18011551775112936`}, {7., 
            0.17520534547335714`}, {8., 0.1677931923353315}, {9., 
            0.15972814826411522`}, {10., 0.1517653637175374}, {11., 
            0.14420881993021487`}, {12., 0.13716574917344695`}, {13., 
            0.13065530184411095`}, {14., 0.12465759917366334`}, {15., 
            0.11913669686640888`}, {16., 0.11405152126788194`}, {17., 
            0.10936104271918239`}, {18., 0.10502661522079969`}, {19., 
            0.10101290506450834`}, {20., 0.09728811960586353}}], {}}}}, 
        Annotation[#, "Charting`Private`Tag$16104#3"]& ]}}, {}, {}}, {
    DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> True, 
     AxesOrigin -> {2.5, 0}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "MessagesHead" -> DiscretePlot, "AxisPadding" -> Scaled[0.02], 
       "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
         Directive[
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.528488, 0.470624, 0.701351], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.772079, 0.431554, 0.102387], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.363898, 0.618501, 0.782349], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[1, 0.75, 0], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.647624, 0.37816, 0.614037], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.571589, 0.586483, 0.], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.915, 0.3325, 0.2125], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[
          0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
          AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
       "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> 
       Scaled[0.05]}, PlotRange -> {{2.5, 20.}, {0., 0.5}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
       SubsuperscriptBox["\[Alpha]", "K", "\"*\""], 
       SubscriptBox["\[Alpha]", "K"], 
       SubscriptBox["\[Beta]", "K"]}, "PointLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[2]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[2]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[2]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[2]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[2]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[2]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"None", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"None", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"None", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"False", ",", "False", ",", "False"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.945723514615081*^9, 3.945726048691889*^9},
 CellLabel->
  "Out[316]=",ExpressionUUID->"96e2969f-7c9e-4fa1-9edd-4fae16b132df"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiscretePlot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Alpha]k", "[", "K", "]"}], "-", 
    RowBox[{"\[Beta]K", "[", "K", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"K", ",", "3", ",", "20"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.945723551937737*^9, 3.945723561314694*^9}},
 CellLabel->
  "In[317]:=",ExpressionUUID->"7434b5b3-fa0a-43bf-979f-727e112f2964"],

Cell[BoxData[
 GraphicsBox[{{
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[2], 
     TagBox[{
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
        0.012833333333333334`], AbsoluteThickness[2], Opacity[0.2], LineBox[{},
         VertexColors->None]}, 
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
        0.012833333333333334`], AbsoluteThickness[2], Opacity[0.2], 
        LineBox[{{{3., 0.024860772293663208`}, {3., 0}}, {{4., 
           0.014824567046902631`}, {4., 0}}, {{5., 0.008138762769702795}, {
           5., 0}}, {{6., 0.004840133826768789}, {6., 0}}, {{7., 
           0.0030970696941681475`}, {7., 0}}, {{8., 0.0020994219433588257`}, {
           8., 0}}, {{9., 0.0014890076987759682`}, {9., 0}}, {{10., 
           0.0010948568481130572`}, {10., 0}}, {{11., 
           0.0008289788955950783}, {11., 0}}, {{12., 0.0006430621307819406}, {
           12., 0}}, {{13., 0.0005090974560497952}, {13., 0}}, {{14., 
           0.0004100846185284279}, {14., 0}}, {{15., 0.0003352954544930259}, {
           15., 0}}, {{16., 0.0002777298743699974}, {16., 0}}, {{17., 
           0.00023268628024321336`}, {17., 0}}, {{18., 
           0.00019692602276101534`}, {18., 0}}, {{19., 
           0.000168167972041236}, {19., 0}}, {{20., 0.0001447733758896813}, {
           20., 0}}},
         VertexColors->None]}},
      Annotation[#, "Charting`Private`Tag$16162#1"]& ]}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[2], {}, 
      PointBox[{{3., 0.024860772293663208`}, {4., 0.014824567046902631`}, {5.,
        0.008138762769702795}, {6., 0.004840133826768789}, {7., 
       0.0030970696941681475`}, {8., 0.0020994219433588257`}, {9., 
       0.0014890076987759682`}, {10., 0.0010948568481130572`}, {11., 
       0.0008289788955950783}, {12., 0.0006430621307819406}, {13., 
       0.0005090974560497952}, {14., 0.0004100846185284279}, {15., 
       0.0003352954544930259}, {16., 0.0002777298743699974}, {17., 
       0.00023268628024321336`}, {18., 0.00019692602276101534`}, {19., 
       0.000168167972041236}, {20., 0.0001447733758896813}}], {}},
     Annotation[#, "Charting`Private`Tag$16162#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{3, 0},
  DisplayFunction->Identity,
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "MessagesHead" -> DiscretePlot, "AxisPadding" -> Scaled[0.02], 
    "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05]},
  PlotRange->{{3, 20}, {0, 0.011751305146557152`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.945723561595509*^9, 3.945726048752171*^9},
 CellLabel->
  "Out[317]=",ExpressionUUID->"8f4995d9-f491-445e-a338-03b4cf5cefa7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Direct evaluation of upper bound (\[Alpha]_k^*) to L_K (\[Alpha],K)
(Equation 4.2.5, \\Cref{eq:nb-upper-bound-LK})\
\>", "Subsection",
 CellChangeTimes->{{3.941074846073112*^9, 3.941074847961331*^9}, {
   3.944439080549031*^9, 3.944439107237574*^9}, {3.944608772929984*^9, 
   3.944608773266788*^9}, {3.944610501078249*^9, 3.944610553833929*^9}, {
   3.9446235380579996`*^9, 3.944623539680476*^9}, 3.945723587975835*^9, {
   3.955119286131937*^9, 
   3.955119287098339*^9}},ExpressionUUID->"f56d92d3-df19-4331-9bea-\
2437af019f64"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"\[Alpha]kStar", "[", "k", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "4", ",", "6"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.941304542071097*^9, 3.9413045696922626`*^9}, {
  3.941304650631734*^9, 3.941304650758169*^9}},
 CellLabel->
  "In[318]:=",ExpressionUUID->"afcaba3f-2147-416a-9251-b423f2f2432c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.37474637579942005`", ",", "0.3318594194488673`", ",", 
   "0.3023848140859227`"}], "}"}]], "Output",
 CellChangeTimes->{{3.941304558953573*^9, 3.941304570064745*^9}, 
   3.941304651100747*^9, 3.944443338295436*^9, 3.944606832889522*^9, 
   3.944608520702775*^9, 3.944609033199403*^9, 3.945726048765566*^9},
 CellLabel->
  "Out[318]=",ExpressionUUID->"bd2df94c-9dfc-4988-a2ea-685b89b2db26"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"H", "[", 
   RowBox[{"\[Alpha]kStar", "[", "7", "]"}], "]"}], "+", 
  RowBox[{"Log", "[", 
   FractionBox[
    RowBox[{"1", "+", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "2"}], "*", "0.99", "*", "7", "*", 
       RowBox[{"\[Beta]K", "[", "7", "]"}]}], "]"}]}], "2"], "]"}]}]], "Input",\

 CellChangeTimes->{{3.941074909670931*^9, 3.9410749267335176`*^9}},
 CellLabel->
  "In[319]:=",ExpressionUUID->"e992a35f-48c4-4a5a-a8ad-d32cbe18075e"],

Cell[BoxData[
 RowBox[{"-", "0.01621751685541073`"}]], "Output",
 CellChangeTimes->{3.941074927103169*^9, 3.944443338327996*^9, 
  3.9446068329414062`*^9, 3.9446085207832327`*^9, 3.944609033288718*^9, 
  3.94572604879181*^9},
 CellLabel->
  "Out[319]=",ExpressionUUID->"5eb817e5-b4f6-4734-bd65-746f346eb860"]
}, Open  ]],

Cell["Hence L_K (\[Alpha],K) \[LessEqual] -0.0162175 < -0.016.", "Text",
 CellChangeTimes->{{3.944610568917984*^9, 
  3.9446105844672213`*^9}},ExpressionUUID->"d8afde4c-2d31-4ee3-8537-\
506b741bef04"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Interval arithmetic towards J_K(\[Zeta]sqrt) < -\[CurlyEpsilon] for K=3 on \
regions of (\[Alpha],c)
(Lemma 4.3.1, \\Cref{lem:nb-K3-Jsqrt-bound})\
\>", "Section",
 CellChangeTimes->{{3.940474267635503*^9, 3.940474269879681*^9}, {
   3.940474309269534*^9, 3.940474309573846*^9}, 3.940474428884089*^9, {
   3.94079702285336*^9, 3.940797074439397*^9}, {3.941070655338581*^9, 
   3.941070684615461*^9}, {3.944441084823056*^9, 3.944441107990045*^9}, {
   3.944441162859248*^9, 3.94444120794849*^9}, {3.94444123867661*^9, 
   3.944441239935141*^9}, {3.9446093178035097`*^9, 3.944609320587088*^9}, {
   3.944609532320054*^9, 3.94460954414432*^9}, {3.944609691635805*^9, 
   3.944609692462624*^9}, {3.94461072382927*^9, 3.944610724732959*^9}, {
   3.9446235462654552`*^9, 3.944623554728867*^9}, {3.955119598844534*^9, 
   3.955119598917021*^9}},ExpressionUUID->"b0926b12-9d30-4255-a46a-\
780242777bd0"],

Cell[CellGroupData[{

Cell["Gridding c*J_3(\[Zeta]sqrt) away from (\[Alpha],c)=(0.5,3)", \
"Subsection",
 CellChangeTimes->{{3.940289079780418*^9, 3.940289090413402*^9}, {
   3.940294140554801*^9, 3.940294142841041*^9}, {3.940294380532291*^9, 
   3.940294440371547*^9}, {3.940294899888977*^9, 3.94029493483882*^9}, {
   3.940299299085535*^9, 3.9402993248411207`*^9}, {3.944439629219867*^9, 
   3.944439630757502*^9}, 3.9446082619808683`*^9, {3.944609587876919*^9, 
   3.9446096096401978`*^9}, {3.9446099118115788`*^9, 
   3.944609918442391*^9}},ExpressionUUID->"7e1e6798-e635-495e-bcaa-\
26c0c59c7cd1"],

Cell[CellGroupData[{

Cell["\<\
Gridding c*J_3(\[Zeta]sqrt) (200\[Times]200 rectangles)
Conclusion: c JSqrt3 \[LessEqual] -10^-4 on [0.07,0.5] \[Times] [0.0,2.0]
(Equation 4.3.4, \\Cref{eq:nb-2a-Jsqrt3-regime})\
\>", "Subsubsection",
 CellChangeTimes->{{3.944439642102466*^9, 3.944439663854932*^9}, {
  3.944439760540806*^9, 3.944439789694745*^9}, {3.944439838686342*^9, 
  3.9444398432198267`*^9}, {3.944440288729976*^9, 3.94444030811057*^9}, {
  3.944608589628436*^9, 3.944608591335561*^9}, {3.944609851560845*^9, 
  3.9446098810456953`*^9}, {3.944609921146546*^9, 3.944609927881661*^9}, {
  3.944609965254676*^9, 3.944609966240372*^9}, {3.944623604050556*^9, 
  3.944623605874852*^9}, {3.955119731725349*^9, 
  3.955119732308517*^9}},ExpressionUUID->"cac7c746-9021-4748-be17-\
aa8a213dc219"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"UniformGridPositive2DwithPicture", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ",", "\[Lambda]"}], "}"}], "|->", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"cJ3Sqrt\[Lambda]Interval", "[", 
         RowBox[{"\[Alpha]", ",", "\[Lambda]"}], "]"}], 
        RowBox[{"QInterval", "[", "\[Lambda]", "]"}]], "+", 
       RowBox[{"10", "^", 
        RowBox[{"-", "4"}]}]}], ")"}]}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{"0.07", ",", "0.5"}], "}"}], "]"}], ",", "200", ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{"0.0", ",", "2.0"}], "}"}], "]"}], ",", "200"}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.940298231717143*^9, 3.94029824974378*^9}, {
   3.940298308959039*^9, 3.940298309718792*^9}, {3.940298346253772*^9, 
   3.940298349164927*^9}, {3.940298431104447*^9, 3.94029843121727*^9}, {
   3.940298870710119*^9, 3.940298870777763*^9}, {3.940298901786815*^9, 
   3.940298912752449*^9}, {3.9402991090934763`*^9, 3.940299109903248*^9}, 
   3.940299547354103*^9, {3.9407859616802597`*^9, 3.9407859936213713`*^9}, {
   3.940786371354359*^9, 3.940786407237207*^9}, {3.9407865366685658`*^9, 
   3.940786536799053*^9}, 3.940788500741875*^9},
 CellLabel->
  "In[320]:=",ExpressionUUID->"c00dca87-e4ea-48b2-9688-a44b3daac653"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Problems: \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" in \"\>", "\[InvisibleSpace]", "1.606028`", 
   "\[InvisibleSpace]", "\<\"s.\"\>"}],
  SequenceForm["Problems: ", 0, " in ", 1.606028, "s."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.940786400273175*^9, 3.940786419177094*^9}, 
   3.940786548647417*^9, 3.940788709300297*^9, 3.944443349045656*^9, 
   3.9446068411774406`*^9, 3.944608531430892*^9, 3.9446090431316757`*^9, 
   3.9457260590523567`*^9},
 CellLabel->
  "During evaluation of \
In[320]:=",ExpressionUUID->"09f8b7f1-0445-42c2-a0f1-1ccb7472515f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Success on \"\>", "\[InvisibleSpace]", 
   RowBox[{"Rectangle", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.06999999999999999`", ",", 
       RowBox[{"-", "2.2250738585072014`*^-308"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5000000000000001`", ",", "2.0000000000000004`"}], "}"}]}], 
    "]"}]}],
  SequenceForm["Success on ", 
   Rectangle[{0.06999999999999999, -2.2250738585072014`*^-308}, {
    0.5000000000000001, 2.0000000000000004`}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.940786400273175*^9, 3.940786419177094*^9}, 
   3.940786548647417*^9, 3.940788709300297*^9, 3.944443349045656*^9, 
   3.9446068411774406`*^9, 3.944608531430892*^9, 3.9446090431316757`*^9, 
   3.945726059054233*^9},
 CellLabel->
  "During evaluation of \
In[320]:=",ExpressionUUID->"a9e6f46a-0db5-4c1b-851e-5b5e4e4fcead"]
}, Open  ]],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0, 
     NCache[
      Rational[2, 3], 0.6666666666666666], 0], 
    RectangleBox[{0.06999999999999999, -2.2250738585072014*^-308}, \
{0.5000000000000001, 2.0000000000000004}]}, 
   {RGBColor[1, 0, 0]}},
  AlignmentPoint->Center,
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\[Alpha]", HoldForm], TraditionalForm], 
    FormBox[
     TagBox["\[Lambda]", HoldForm], TraditionalForm]},
  AxesOrigin->{0.07000000000000015, 0},
  AxesStyle->{},
  Background->None,
  BaseStyle->{},
  BaselinePosition->Automatic,
  ColorOutput->Automatic,
  ContentSelectable->Automatic,
  CoordinatesToolOptions:>Automatic,
  DisplayFunction->Identity,
  Epilog->{},
  FormatType:>TraditionalForm,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameStyle->{},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->{},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageMargins->0.,
  ImagePadding->All,
  ImageSize->Automatic,
  ImageSizeRaw->Automatic,
  LabelStyle->{},
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "MessagesHead" -> ListPlot, "DownsampleWindow" -> None, 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentPoint", 
    "HighlightStyle" -> Automatic, "MessagesHead" -> ListPlot, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotLabel->None,
  PlotRange->{{0.06999999999999999, 
   0.5000000000000001}, {-2.2250738585072014`*^-308, 2.0000000000000004`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  PlotRegion->Automatic,
  PreserveImageOptions->Automatic,
  Prolog->{},
  RotateLabel->True,
  Ticks->{Automatic, Automatic},
  TicksStyle->{}]], "Output",
 CellChangeTimes->{{3.940298238694572*^9, 3.940298258288316*^9}, 
   3.94029831206441*^9, 3.940298357449068*^9, 3.940298439817667*^9, 
   3.940298580511056*^9, {3.94029887003159*^9, 3.940298923122811*^9}, 
   3.940298983858087*^9, 3.940299128314082*^9, 3.940299556538601*^9, {
   3.940785973895694*^9, 3.940786003571523*^9}, {3.940786388835905*^9, 
   3.940786419233725*^9}, 3.9407865487454057`*^9, 3.940788709381481*^9, 
   3.944443349129632*^9, 3.944606844239197*^9, 3.944608531565157*^9, 
   3.944609043185658*^9, 3.945726059102686*^9},
 CellLabel->
  "Out[320]=",ExpressionUUID->"d095db1b-9e55-43c3-8a8c-2f013f086ebd"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Gridding c*J_3(\[Zeta]sqrt) (400\[Times]400 rectangles)
Conclusion: c JSqrt3 \[LessEqual] -10^-4 on [0.07,0.4] \[Times] [2.0,2.15]
(Equation 4.3.5, \\Cref{eq:nb-2b-Jsqrt3-regime})\
\>", "Subsubsection",
 CellChangeTimes->{{3.94443974193239*^9, 3.944439747772101*^9}, {
   3.944439799128209*^9, 3.944439844680401*^9}, {3.944440287255302*^9, 
   3.944440312591152*^9}, {3.944608593045325*^9, 3.94460859413642*^9}, {
   3.944609885912967*^9, 3.944609893993419*^9}, 3.944609935230038*^9, {
   3.944609967729683*^9, 3.944609968654657*^9}, {3.944623613287055*^9, 
   3.944623614945809*^9}, {3.955119739771141*^9, 
   3.9551197404438047`*^9}},ExpressionUUID->"455169ac-e5b7-45f1-bf42-\
1aa64a2af04a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"UniformGridPositive2DwithPicture", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ",", "\[Lambda]"}], "}"}], "|->", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"cJ3Sqrt\[Lambda]Interval", "[", 
         RowBox[{"\[Alpha]", ",", "\[Lambda]"}], "]"}], 
        RowBox[{"QInterval", "[", "\[Lambda]", "]"}]], "+", 
       RowBox[{"10", "^", 
        RowBox[{"-", "4"}]}]}], ")"}]}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{"0.07", ",", "0.40"}], "}"}], "]"}], ",", "400", ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{"2.0", ",", "2.15"}], "}"}], "]"}], ",", "400"}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.940293094636302*^9, 3.94029310878187*^9}, {
   3.940293370307301*^9, 3.940293392765598*^9}, {3.940293483452424*^9, 
   3.940293484276141*^9}, {3.940293595158502*^9, 3.940293618083829*^9}, 
   3.940294243099751*^9, {3.94029919421402*^9, 3.940299196036664*^9}, {
   3.94029922622575*^9, 3.9402992495790462`*^9}, {3.940640597918735*^9, 
   3.940640597966235*^9}, {3.940640629835157*^9, 3.940640629925418*^9}, {
   3.940785997760564*^9, 3.940786000508325*^9}, {3.940786413214829*^9, 
   3.940786425612421*^9}, 3.940786485245449*^9, 3.940788500743889*^9, {
   3.944439794823913*^9, 3.94443980598958*^9}},
 CellLabel->
  "In[321]:=",ExpressionUUID->"7a18bc31-8c2a-4445-b6c2-42285374f703"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Problems: \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" in \"\>", "\[InvisibleSpace]", "6.82912`", 
   "\[InvisibleSpace]", "\<\"s.\"\>"}],
  SequenceForm["Problems: ", 0, " in ", 6.82912, "s."],
  Editable->False]], "Print",
 CellChangeTimes->{3.94064067220462*^9, 3.9407860435201902`*^9, 
  3.940786472656028*^9, 3.940786531819165*^9, 3.94078875031002*^9, 
  3.944443395529588*^9, 3.944606893641822*^9, 3.944608573986556*^9, 
  3.9446090864891033`*^9, 3.9457260996399937`*^9},
 CellLabel->
  "During evaluation of \
In[321]:=",ExpressionUUID->"5e68253a-f45a-41ca-9b76-ba88bbfb43aa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Success on \"\>", "\[InvisibleSpace]", 
   RowBox[{"Rectangle", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.06999999999999999`", ",", "1.9999999999999998`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.4000000000000001`", ",", "2.1500000000000004`"}], "}"}]}], 
    "]"}]}],
  SequenceForm["Success on ", 
   Rectangle[{0.06999999999999999, 1.9999999999999998`}, {0.4000000000000001, 
    2.1500000000000004`}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.94064067220462*^9, 3.9407860435201902`*^9, 
  3.940786472656028*^9, 3.940786531819165*^9, 3.94078875031002*^9, 
  3.944443395529588*^9, 3.944606893641822*^9, 3.944608573986556*^9, 
  3.9446090864891033`*^9, 3.9457260996420097`*^9},
 CellLabel->
  "During evaluation of \
In[321]:=",ExpressionUUID->"d9354332-2086-4195-9dae-53064edb5680"]
}, Open  ]],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0, 
     NCache[
      Rational[2, 3], 0.6666666666666666], 0], 
    RectangleBox[{0.06999999999999999, 1.9999999999999998}, \
{0.4000000000000001, 2.1500000000000004}]}, 
   {RGBColor[1, 0, 0]}},
  AlignmentPoint->Center,
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\[Alpha]", HoldForm], TraditionalForm], 
    FormBox[
     TagBox["\[Lambda]", HoldForm], TraditionalForm]},
  AxesOrigin->{0.07000000000000015, 2.000000000000004},
  AxesStyle->{},
  Background->None,
  BaseStyle->{},
  BaselinePosition->Automatic,
  ColorOutput->Automatic,
  ContentSelectable->Automatic,
  CoordinatesToolOptions:>Automatic,
  DisplayFunction->Identity,
  Epilog->{},
  FormatType:>TraditionalForm,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameStyle->{},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->{},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageMargins->0.,
  ImagePadding->All,
  ImageSize->Automatic,
  ImageSizeRaw->Automatic,
  LabelStyle->{},
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "MessagesHead" -> ListPlot, "DownsampleWindow" -> None, 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentPoint", 
    "HighlightStyle" -> Automatic, "MessagesHead" -> ListPlot, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotLabel->None,
  PlotRange->{{0.06999999999999999, 0.4000000000000001}, {1.9999999999999998`,
    2.1500000000000004`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  PlotRegion->Automatic,
  PreserveImageOptions->Automatic,
  Prolog->{},
  RotateLabel->True,
  Ticks->{Automatic, Automatic},
  TicksStyle->{}]], "Output",
 CellChangeTimes->{
  3.9402931204719954`*^9, 3.940293388382453*^9, 3.940293419852717*^9, {
   3.940293580905973*^9, 3.940293629517235*^9}, {3.940299191631649*^9, 
   3.940299207879431*^9}, {3.9402992454431047`*^9, 3.940299274783098*^9}, 
   3.940299589386431*^9, {3.940640625199548*^9, 3.940640632872616*^9}, 
   3.940640672457438*^9, 3.9407860436048*^9, 3.940786472759454*^9, 
   3.940786531959887*^9, 3.940788750399592*^9, 3.944443395630117*^9, 
   3.94460690610159*^9, 3.944608574053148*^9, 3.944609086551906*^9, 
   3.9457260996980133`*^9},
 CellLabel->
  "Out[321]=",ExpressionUUID->"b117e4e4-562e-4660-b99d-9a30e8b75263"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Gridding \[PartialD]_\[Alpha] \[PartialD]_\[Alpha]  c*J_3(\[Zeta]sqrt) \
near (\[Alpha],c)=(0.5,3)", "Subsection",
 CellChangeTimes->{{3.94029447965324*^9, 3.940294511017836*^9}, {
   3.940295108404619*^9, 3.940295109645175*^9}, {3.94029564261628*^9, 
   3.940295671311294*^9}, {3.940296210985614*^9, 3.940296216343657*^9}, {
   3.94029629533494*^9, 3.940296295987706*^9}, 3.940641368160863*^9, {
   3.940641436397423*^9, 3.940641436795537*^9}, 3.944608269049933*^9, {
   3.944608464193117*^9, 3.9446084788688717`*^9}, {3.9446085762873297`*^9, 
   3.944608577167204*^9}, {3.944609613728056*^9, 3.944609616680531*^9}, 
   3.944609957663341*^9},ExpressionUUID->"4dd161c6-4137-442d-b960-\
8a7070793099"],

Cell[CellGroupData[{

Cell["\<\
Gridding \[PartialD]_\[Alpha] \[PartialD]_\[Alpha]  c JSqrt3 (40\[Times]40 \
rectangles)
Conclusion: \[PartialD]_\[Alpha] \[PartialD]_\[Alpha]  c JSqrt3 \[LessEqual] \
-0.01 on [0.39,0.5] \[Times] [1.9,2.15]
(Equation 4.3.2, \\Cref{eq:nb-3-Jsqrt3-second-partial-alpha})\
\>", "Subsubsection",
 CellChangeTimes->{{3.9444398711588717`*^9, 3.944439900939948*^9}, {
  3.944440152543015*^9, 3.944440154942253*^9}, {3.944440252152024*^9, 
  3.944440252666171*^9}, {3.944608578914792*^9, 3.94460857993362*^9}, {
  3.944609807010932*^9, 3.944609828258958*^9}, {3.944609860978395*^9, 
  3.944609870338706*^9}, {3.944623589662623*^9, 3.944623591217465*^9}, {
  3.9551197490633183`*^9, 
  3.9551197495979557`*^9}},ExpressionUUID->"561e68ca-c9e4-4582-b254-\
53025e1add16"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"UniformGridPositive2DwithPicture", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ",", "\[Lambda]"}], "}"}], "|->", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"d$CJ3sqrt$\[Alpha]\[Alpha]Interval", "[", 
        RowBox[{"\[Alpha]", ",", "\[Lambda]"}], "]"}], "+", "0.01"}], 
      ")"}]}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{"0.39", ",", "0.5"}], "}"}], "]"}], ",", "40", ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{"1.9", ",", "2.15"}], "}"}], "]"}], ",", "40"}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.94029593527206*^9, 3.940295979155185*^9}, {
   3.94029628166599*^9, 3.940296290856977*^9}, {3.940641036873927*^9, 
   3.940641042233226*^9}, {3.940641082218956*^9, 3.940641082810719*^9}, {
   3.940641399397154*^9, 3.940641410882416*^9}, {3.940785759842697*^9, 
   3.940785766116604*^9}, 3.940788500749189*^9},
 CellLabel->
  "In[322]:=",ExpressionUUID->"cf60c55e-b9df-4748-8f62-15c90d418cd5"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Problems: \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" in \"\>", "\[InvisibleSpace]", "0.089878`", 
   "\[InvisibleSpace]", "\<\"s.\"\>"}],
  SequenceForm["Problems: ", 0, " in ", 0.089878, "s."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9402959408102407`*^9, 3.94029597951128*^9}, {
   3.940296282787188*^9, 3.940296291353658*^9}, 3.940301207044648*^9, {
   3.940641038914933*^9, 3.9406410833716793`*^9}, {3.940641401743657*^9, 
   3.940641411585409*^9}, {3.940785764070862*^9, 3.940785766973227*^9}, 
   3.940788751273967*^9, 3.944443397256314*^9, 3.944606907795355*^9, 
   3.9446085754096193`*^9, 3.9446090881841803`*^9, 3.9457250446344337`*^9, 
   3.945726100292912*^9},
 CellLabel->
  "During evaluation of \
In[322]:=",ExpressionUUID->"3eb7506f-e158-4961-a074-69eaeebb2651"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Success on \"\>", "\[InvisibleSpace]", 
   RowBox[{"Rectangle", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.38999999999999996`", ",", "1.8999999999999997`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.5000000000000001`", ",", "2.1500000000000004`"}], "}"}]}], 
    "]"}]}],
  SequenceForm["Success on ", 
   Rectangle[{0.38999999999999996`, 1.8999999999999997`}, {0.5000000000000001,
     2.1500000000000004`}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9402959408102407`*^9, 3.94029597951128*^9}, {
   3.940296282787188*^9, 3.940296291353658*^9}, 3.940301207044648*^9, {
   3.940641038914933*^9, 3.9406410833716793`*^9}, {3.940641401743657*^9, 
   3.940641411585409*^9}, {3.940785764070862*^9, 3.940785766973227*^9}, 
   3.940788751273967*^9, 3.944443397256314*^9, 3.944606907795355*^9, 
   3.9446085754096193`*^9, 3.9446090881841803`*^9, 3.9457250446344337`*^9, 
   3.945726100297783*^9},
 CellLabel->
  "During evaluation of \
In[322]:=",ExpressionUUID->"1a2b2b2e-ed0a-431d-93ba-1959b5f6eaa9"]
}, Open  ]],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0, 
     NCache[
      Rational[2, 3], 0.6666666666666666], 0], 
    RectangleBox[{0.38999999999999996, 1.8999999999999997}, \
{0.5000000000000001, 2.1500000000000004}]}, 
   {RGBColor[1, 0, 0]}},
  AlignmentPoint->Center,
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\[Alpha]", HoldForm], TraditionalForm], 
    FormBox[
     TagBox["\[Lambda]", HoldForm], TraditionalForm]},
  AxesOrigin->{0.39000000000000085`, 1.900000000000004},
  AxesStyle->{},
  Background->None,
  BaseStyle->{},
  BaselinePosition->Automatic,
  ColorOutput->Automatic,
  ContentSelectable->Automatic,
  CoordinatesToolOptions:>Automatic,
  DisplayFunction->Identity,
  Epilog->{},
  FormatType:>TraditionalForm,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameStyle->{},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->{},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageMargins->0.,
  ImagePadding->All,
  ImageSize->Automatic,
  ImageSizeRaw->Automatic,
  LabelStyle->{},
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "MessagesHead" -> ListPlot, "DownsampleWindow" -> None, 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentPoint", 
    "HighlightStyle" -> Automatic, "MessagesHead" -> ListPlot, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotLabel->None,
  PlotRange->{{0.38999999999999996`, 0.5000000000000001}, {
   1.8999999999999997`, 2.1500000000000004`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  PlotRegion->Automatic,
  PreserveImageOptions->Automatic,
  Prolog->{},
  RotateLabel->True,
  Ticks->{Automatic, Automatic},
  TicksStyle->{}]], "Output",
 CellChangeTimes->{{3.9402959409248867`*^9, 3.940295979553158*^9}, {
   3.940296282869553*^9, 3.940296291392432*^9}, 3.940301207199181*^9, {
   3.94064103907662*^9, 3.940641083425989*^9}, {3.940641401810133*^9, 
   3.940641411631137*^9}, {3.940785764361555*^9, 3.940785767134555*^9}, 
   3.940788751368029*^9, 3.944443397413927*^9, 3.944606907982084*^9, 
   3.944608575471334*^9, 3.944609088233066*^9, 3.945725044880402*^9, 
   3.945726100356789*^9},
 CellLabel->
  "Out[322]=",ExpressionUUID->"6d7f52c2-d98e-4d1e-be49-c764d8e79e38"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Interval arithmetic towards J_K(\[Zeta]lin) < -\[CurlyEpsilon] for K=4,5,6 on \
regions of (\[Alpha],c)
(Lemma 4.2.3, \\Cref{lem:nb-Kgeq4-J-bound})\
\>", "Section",
 CellChangeTimes->{{3.940460159193604*^9, 3.940460208075775*^9}, {
   3.940460243439617*^9, 3.940460250789059*^9}, {3.940460514539082*^9, 
   3.940460514973827*^9}, {3.940460627318194*^9, 3.940460627446148*^9}, 
   3.940642518973299*^9, {3.940797415221334*^9, 3.940797441259335*^9}, {
   3.941070651355115*^9, 3.941070687211175*^9}, {3.941070841108693*^9, 
   3.941070843521942*^9}, {3.944441212535147*^9, 3.944441247044786*^9}, {
   3.944609710281057*^9, 3.944609722110881*^9}, {3.944609760329112*^9, 
   3.944609767057265*^9}, {3.94462350112971*^9, 3.944623502801032*^9}, {
   3.945723659820779*^9, 
   3.945723680406679*^9}},ExpressionUUID->"cfdcd4d9-d721-40a8-94bb-\
973f18da2304"],

Cell[CellGroupData[{

Cell["\<\
Direct evaluation of \[Beta]_K
Conclusion: \[Beta]_K > 0.15 and \[Alpha]*_K < 0.45 for K=4,5,6.
(Equation 4.2.3, \\Cref{eq:nb-1a-beta-alpha-fits})\
\>", "Subsection",
 CellChangeTimes->{
  3.9444416285270844`*^9, {3.9444417513855886`*^9, 3.9444417998285313`*^9}, {
   3.944609355455883*^9, 3.944609361421619*^9}, {3.944609443372542*^9, 
   3.944609444921785*^9}, {3.944610011950782*^9, 3.9446100160789843`*^9}, {
   3.944623528073958*^9, 3.944623531171319*^9}, {3.955119779853704*^9, 
   3.955119780874146*^9}},ExpressionUUID->"46697a65-fe78-4c5a-b7bc-\
fee11cb98806"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Beta]K", "[", "4", "]"}], ",", 
    RowBox[{"\[Beta]K", "[", "5", "]"}], ",", 
    RowBox[{"\[Beta]K", "[", "6", "]"}]}], "}"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.94444170292113*^9, 3.944441708690435*^9}},
 CellLabel->
  "In[323]:=",ExpressionUUID->"7e333d59-0292-4705-a771-79a2d946e11e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.1550680472317877`", ",", "0.17778909894842995`", ",", 
   "0.18011551775112936`"}], "}"}]], "Output",
 CellChangeTimes->{{3.944441706551721*^9, 3.944441708927061*^9}, 
   3.944443399496052*^9, 3.9446069086200647`*^9, 3.9446085771342993`*^9, 
   3.944609089784778*^9, 3.945726100416546*^9},
 CellLabel->
  "Out[323]=",ExpressionUUID->"d63fbd3c-bccd-45cc-ba40-89645f983f41"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Alpha]kStar", "[", "4", "]"}], ",", 
    RowBox[{"\[Alpha]kStar", "[", "5", "]"}], ",", 
    RowBox[{"\[Alpha]kStar", "[", "6", "]"}]}], "}"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.9444417414993367`*^9, 3.94444174392796*^9}},
 CellLabel->
  "In[324]:=",ExpressionUUID->"62942541-ff4f-4aeb-aa1c-d209a9f53000"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.37474637579942005`", ",", "0.3318594194488673`", ",", 
   "0.3023848140859227`"}], "}"}]], "Output",
 CellChangeTimes->{3.944441744344028*^9, 3.944443399565599*^9, 
  3.944606908693973*^9, 3.9446085771702423`*^9, 3.944609089806181*^9, 
  3.9457261004459887`*^9},
 CellLabel->
  "Out[324]=",ExpressionUUID->"2a1d9229-4700-4625-9daa-6c898536e7c7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.99", 
     RowBox[{"\[Beta]K", "[", "4", "]"}]}], ">", "0.15"}], ",", 
   RowBox[{"Print", "[", "\"\<Success: 0.99 \[Beta]_4 > 0.15.\>\"", "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.99", 
     RowBox[{"\[Beta]K", "[", "5", "]"}]}], ">", "0.15"}], ",", 
   RowBox[{"Print", "[", "\"\<Success: 0.99 \[Beta]_5 > 0.15.\>\"", "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.99", 
     RowBox[{"\[Beta]K", "[", "6", "]"}]}], ">", "0.15"}], ",", 
   RowBox[{"Print", "[", "\"\<Success: 0.99 \[Beta]_6 > 0.15.\>\"", "]"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.944441653114008*^9, 3.944441680371688*^9}, {
  3.944441715924575*^9, 3.94444173485421*^9}},
 CellLabel->
  "In[325]:=",ExpressionUUID->"590a9345-d414-42ba-8514-c7188383485b"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Success: 0.99 \[Beta]_4 > 0.15.\"\>"], "Print",
 CellChangeTimes->{{3.9444417338255*^9, 3.944441735305351*^9}, 
   3.944443399607297*^9, 3.9446069087350473`*^9, 3.944608577199428*^9, 
   3.9446090898712807`*^9, 3.945726100476344*^9},
 CellLabel->
  "During evaluation of \
In[325]:=",ExpressionUUID->"6ef889c4-ec52-4828-8082-82d05c5e3947"],

Cell[BoxData["\<\"Success: 0.99 \[Beta]_5 > 0.15.\"\>"], "Print",
 CellChangeTimes->{{3.9444417338255*^9, 3.944441735305351*^9}, 
   3.944443399607297*^9, 3.9446069087350473`*^9, 3.944608577199428*^9, 
   3.9446090898712807`*^9, 3.945726100478305*^9},
 CellLabel->
  "During evaluation of \
In[325]:=",ExpressionUUID->"e3f30e37-1770-444e-a75f-c70a3997181f"],

Cell[BoxData["\<\"Success: 0.99 \[Beta]_6 > 0.15.\"\>"], "Print",
 CellChangeTimes->{{3.9444417338255*^9, 3.944441735305351*^9}, 
   3.944443399607297*^9, 3.9446069087350473`*^9, 3.944608577199428*^9, 
   3.9446090898712807`*^9, 3.945726100481179*^9},
 CellLabel->
  "During evaluation of \
In[325]:=",ExpressionUUID->"e940272d-e6de-43af-af62-9a15b7e0424b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Alpha]kStar", "[", "4", "]"}], "<", "0.45"}], ",", 
     RowBox[{"Print", "[", "\"\<Success: \[Alpha]^*_4 < 0.45.\>\"", "]"}]}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Alpha]kStar", "[", "5", "]"}], "<", "0.45"}], ",", 
     RowBox[{"Print", "[", "\"\<Success: \[Alpha]^*_5 < 0.45.\>\"", "]"}]}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Alpha]kStar", "[", "6", "]"}], "<", "0.45"}], ",", 
     RowBox[{"Print", "[", "\"\<Success: \[Alpha]^*_6 < 0.45.\>\"", "]"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.944441683160381*^9, 3.94444172852732*^9}},
 CellLabel->
  "In[328]:=",ExpressionUUID->"bd9f3383-101d-4fd9-a53b-5a1d33ff330a"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Success: \[Alpha]^*_4 < 0.45.\"\>"], "Print",
 CellChangeTimes->{3.944608577280968*^9, 3.944609089940543*^9, 
  3.945726100527811*^9},
 CellLabel->
  "During evaluation of \
In[328]:=",ExpressionUUID->"a44b2bd4-715e-4260-8034-4458a935cb11"],

Cell[BoxData["\<\"Success: \[Alpha]^*_5 < 0.45.\"\>"], "Print",
 CellChangeTimes->{3.944608577280968*^9, 3.944609089940543*^9, 
  3.94572610052969*^9},
 CellLabel->
  "During evaluation of \
In[328]:=",ExpressionUUID->"8925f655-6114-4608-9435-c3193506c446"],

Cell[BoxData["\<\"Success: \[Alpha]^*_6 < 0.45.\"\>"], "Print",
 CellChangeTimes->{3.944608577280968*^9, 3.944609089940543*^9, 
  3.945726100532165*^9},
 CellLabel->
  "During evaluation of \
In[328]:=",ExpressionUUID->"77c42375-259c-4514-9c87-499d0edfeb82"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Gridding J_K(\[Zeta]lin)
Conclusion: J_K(\[Zeta]lin) < -10^-4 for c=K and 0.15 \[LessEqual] \[Alpha] \
\[LessEqual] 0.45, for K=4,5,6.
(Equation 4.2.2, \\Cref{eq:nb-1-LK-neg})\
\>", "Subsection",
 CellChangeTimes->{{3.940642572501285*^9, 3.940642575734958*^9}, {
   3.940785691781258*^9, 3.940785695079567*^9}, {3.944441372446328*^9, 
   3.944441376214094*^9}, {3.944441597471113*^9, 3.9444416039606524`*^9}, {
   3.944441795337001*^9, 3.944441795575227*^9}, 3.944608418561914*^9, {
   3.944609452438919*^9, 3.9446094601400337`*^9}, {3.944610019295138*^9, 
   3.944610068427104*^9}, {3.944623514353524*^9, 3.944623516135543*^9}, {
   3.955119789828076*^9, 
   3.9551197908327303`*^9}},ExpressionUUID->"e6ea44b7-878e-4d2f-8257-\
4866f40052bc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"K", "=", "4"}], "}"}], ",", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"c", "=", "K"}], "}"}], ",", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Lambda]", "=", 
         RowBox[{"QInverse", "[", "c", "]"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
       "UniformGridPositive1DwithStatement", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"\[Alpha]", "|->", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"JKLin\[Lambda]Interval", "[", 
              RowBox[{"\[Alpha]", ",", 
               RowBox[{"pI", "@", "\[Lambda]"}], ",", "K"}], "]"}], "+", 
             RowBox[{"10", "^", 
              RowBox[{"-", "4"}]}]}], ")"}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"Interval", "[", 
          RowBox[{"{", 
           RowBox[{"0.15", ",", "0.45"}], "}"}], "]"}], ",", "25"}], 
        "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}], 
    "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.940469165264329*^9, 3.940469168706167*^9}, {
   3.940469198732978*^9, 3.940469285549464*^9}, {3.940469324981627*^9, 
   3.940469339890029*^9}, {3.940469446678224*^9, 3.940469453357671*^9}, {
   3.94046961218873*^9, 3.940469613029315*^9}, {3.940469963673504*^9, 
   3.940470026375361*^9}, {3.940470190372789*^9, 3.940470230220483*^9}, {
   3.94047027670201*^9, 3.940470296731694*^9}, {3.940470334237838*^9, 
   3.940470352558156*^9}, {3.940785303651578*^9, 3.940785324615206*^9}, {
   3.940785412167548*^9, 3.940785414333033*^9}, {3.940798052223154*^9, 
   3.940798096296348*^9}, {3.9444413977117558`*^9, 3.944441398119288*^9}, {
   3.944441444777828*^9, 3.944441445119153*^9}, {3.944441476308075*^9, 
   3.944441476792386*^9}, {3.944441530772843*^9, 3.944441555907589*^9}, 
   3.944441632828332*^9, 3.944441793242915*^9},
 CellLabel->
  "In[331]:=",ExpressionUUID->"3c5d239b-17f8-4c45-b685-5220bb6e25b7"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Problems: \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" in \"\>", "\[InvisibleSpace]", "0.031557`", 
   "\[InvisibleSpace]", "\<\"s.\"\>"}],
  SequenceForm["Problems: ", 0, " in ", 0.031557, "s."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9407980534921618`*^9, {3.940798093699909*^9, 3.940798096701259*^9}, 
   3.944441403590989*^9, 3.944441445449*^9, 3.944441477580451*^9, {
   3.9444415365396423`*^9, 3.944441556206921*^9}, 3.944441644971379*^9, 
   3.9444417938358383`*^9, 3.944443399791629*^9, 3.944606909380238*^9, 
   3.944608577440509*^9, 3.944609090057594*^9, 3.945726100598008*^9},
 CellLabel->
  "During evaluation of \
In[331]:=",ExpressionUUID->"738c296c-d900-4e5e-9a26-f70b481c72ae"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Success on \"\>", "\[InvisibleSpace]", 
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{"0.14999999999999997`", ",", "0.45000000000000007`"}], "}"}], 
    "]"}]}],
  SequenceForm["Success on ", 
   Interval[{0.14999999999999997`, 0.45000000000000007`}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9407980534921618`*^9, {3.940798093699909*^9, 3.940798096701259*^9}, 
   3.944441403590989*^9, 3.944441445449*^9, 3.944441477580451*^9, {
   3.9444415365396423`*^9, 3.944441556206921*^9}, 3.944441644971379*^9, 
   3.9444417938358383`*^9, 3.944443399791629*^9, 3.944606909380238*^9, 
   3.944608577440509*^9, 3.944609090057594*^9, 3.945726100600277*^9},
 CellLabel->
  "During evaluation of \
In[331]:=",ExpressionUUID->"ab16bace-f71e-4eb4-b332-13cd9153d42f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Beta]K", "[", "5.0", "]"}]], "Input",
 CellChangeTimes->{{3.940470356312509*^9, 3.940470360975288*^9}, {
  3.945723374247587*^9, 3.945723374649642*^9}},
 CellLabel->
  "In[332]:=",ExpressionUUID->"fe7575c3-6451-45bb-8573-af118ca71ab6"],

Cell[BoxData["0.17778909894842995`"], "Output",
 CellChangeTimes->{{3.940470358614883*^9, 3.940470361285551*^9}, 
   3.944443399859069*^9, 3.944606909450482*^9, 3.944608577488058*^9, 
   3.944609090105495*^9, 3.9457233750093603`*^9, 3.945726100655767*^9},
 CellLabel->
  "Out[332]=",ExpressionUUID->"9b631d60-365a-491e-bdd6-ec38d67a9b4f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"K", "=", "5"}], "}"}], ",", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"c", "=", "K"}], "}"}], ",", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Lambda]", "=", 
         RowBox[{"QInverse", "[", "c", "]"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
       "UniformGridPositive1DwithStatement", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"\[Alpha]", "|->", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"JKLin\[Lambda]Interval", "[", 
              RowBox[{"\[Alpha]", ",", 
               RowBox[{"pI", "@", "\[Lambda]"}], ",", "K"}], "]"}], "+", 
             RowBox[{"10", "^", 
              RowBox[{"-", "4"}]}]}], ")"}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"Interval", "[", 
          RowBox[{"{", 
           RowBox[{"0.15", ",", "0.45"}], "}"}], "]"}], ",", "25"}], 
        "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}], 
    "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.940470316225531*^9, 3.940470316350045*^9}, {
   3.94047036592138*^9, 3.940470367924984*^9}, {3.9404704018910217`*^9, 
   3.940470402055433*^9}, {3.940785351933481*^9, 3.940785377082259*^9}, 
   3.940798058148246*^9, {3.940798100977312*^9, 3.940798103716574*^9}, {
   3.944441453026626*^9, 3.944441472711883*^9}, {3.944441560645519*^9, 
   3.944441563904129*^9}, {3.944441637640673*^9, 3.944441637920747*^9}},
 CellLabel->
  "In[333]:=",ExpressionUUID->"633e5ae1-334e-427e-9b31-242f6e90c45e"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Problems: \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" in \"\>", "\[InvisibleSpace]", "0.024899`", 
   "\[InvisibleSpace]", "\<\"s.\"\>"}],
  SequenceForm["Problems: ", 0, " in ", 0.024899, "s."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.940798059597048*^9, 3.940798103929645*^9, {3.944441453896104*^9, 
   3.9444414730819607`*^9}, 3.944441564250349*^9, 3.944441645936161*^9, 
   3.944443399957962*^9, 3.944606909769065*^9, 3.9446085775921497`*^9, 
   3.944609090183085*^9, 3.945726100706984*^9},
 CellLabel->
  "During evaluation of \
In[333]:=",ExpressionUUID->"1e940465-b3b0-4a8e-95f4-d20147d6ec26"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Success on \"\>", "\[InvisibleSpace]", 
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{"0.14999999999999997`", ",", "0.45000000000000007`"}], "}"}], 
    "]"}]}],
  SequenceForm["Success on ", 
   Interval[{0.14999999999999997`, 0.45000000000000007`}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.940798059597048*^9, 3.940798103929645*^9, {3.944441453896104*^9, 
   3.9444414730819607`*^9}, 3.944441564250349*^9, 3.944441645936161*^9, 
   3.944443399957962*^9, 3.944606909769065*^9, 3.9446085775921497`*^9, 
   3.944609090183085*^9, 3.945726100708778*^9},
 CellLabel->
  "During evaluation of \
In[333]:=",ExpressionUUID->"b39eba96-1687-45d1-9dee-20411b8ca874"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"K", "=", "6"}], "}"}], ",", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"c", "=", "K"}], "}"}], ",", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Lambda]", "=", 
         RowBox[{"QInverse", "[", "c", "]"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
       "UniformGridPositive1DwithStatement", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"\[Alpha]", "|->", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"JKLin\[Lambda]Interval", "[", 
              RowBox[{"\[Alpha]", ",", 
               RowBox[{"pI", "@", "\[Lambda]"}], ",", "K"}], "]"}], "+", 
             RowBox[{"10", "^", 
              RowBox[{"-", "4"}]}]}], ")"}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"Interval", "[", 
          RowBox[{"{", 
           RowBox[{"0.15", ",", "0.45"}], "}"}], "]"}], ",", "25"}], 
        "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}], 
    "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.940470406846411*^9, 3.940470408807074*^9}, {
   3.940785384641133*^9, 3.940785386052351*^9}, 3.940798062744149*^9, {
   3.9407981064456663`*^9, 3.940798111167498*^9}, {3.94444145607551*^9, 
   3.944441468121369*^9}, {3.944441567976489*^9, 3.944441571350697*^9}, {
   3.944441642171371*^9, 3.944441642502898*^9}},
 CellLabel->
  "In[334]:=",ExpressionUUID->"31708702-cd66-492a-a2c6-2cdc1fbcb45c"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Problems: \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" in \"\>", "\[InvisibleSpace]", "0.032062`", 
   "\[InvisibleSpace]", "\<\"s.\"\>"}],
  SequenceForm["Problems: ", 0, " in ", 0.032062, "s."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.940798063664719*^9, 3.940798114553286*^9, {3.9444414568496513`*^9, 
   3.944441466460317*^9}, 3.944441571605918*^9, 3.9444416472017097`*^9, 
   3.944443400061085*^9, 3.944606910020767*^9, 3.944608577680275*^9, 
   3.94460909024765*^9, 3.945726100805821*^9},
 CellLabel->
  "During evaluation of \
In[334]:=",ExpressionUUID->"06380b50-3bac-4e88-8d57-f59ee9a21c62"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Success on \"\>", "\[InvisibleSpace]", 
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{"0.14999999999999997`", ",", "0.45000000000000007`"}], "}"}], 
    "]"}]}],
  SequenceForm["Success on ", 
   Interval[{0.14999999999999997`, 0.45000000000000007`}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.940798063664719*^9, 3.940798114553286*^9, {3.9444414568496513`*^9, 
   3.944441466460317*^9}, 3.944441571605918*^9, 3.9444416472017097`*^9, 
   3.944443400061085*^9, 3.944606910020767*^9, 3.944608577680275*^9, 
   3.94460909024765*^9, 3.945726100810903*^9},
 CellLabel->
  "During evaluation of \
In[334]:=",ExpressionUUID->"37740971-8b73-4292-8dc0-8e5b4969e98e"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 782.25},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PaperOrientation"->"Portrait",
"PaperSize"->{Automatic, Automatic},
"PostScriptOutputFile"->"/home/jared/critical-sets-K-game-2024-Dec.pdf"},
CellContext->Notebook,
Magnification:>1.25 Inherited,
FrontEndVersion->"14.0 for Linux x86 (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"0a35d29e-0332-434f-8673-ff1f0c8c84f8"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 560, 10, 276, "Title",ExpressionUUID->"58b23685-0518-4ac9-a96b-fc87a8a61a47"],
Cell[1143, 34, 1323, 23, 187, "Text",ExpressionUUID->"ed2dca1c-6319-4680-ab35-859872d02bd4"],
Cell[CellGroupData[{
Cell[2491, 61, 337, 5, 86, "Chapter",ExpressionUUID->"a696fd96-9e71-4a16-ab5c-bbf1e5c52a28"],
Cell[CellGroupData[{
Cell[2853, 70, 380, 8, 83, "Section",ExpressionUUID->"4c845280-723c-400a-85e9-6779b127e4ac"],
Cell[3236, 80, 330, 7, 43, "Text",ExpressionUUID->"9adc5748-73ef-45d1-a7eb-5093e2ddcde7"],
Cell[CellGroupData[{
Cell[3591, 91, 184, 3, 67, "Subsection",ExpressionUUID->"d93bd632-9c9c-4733-9a72-8ff56a9b9b35"],
Cell[3778, 96, 3602, 92, 462, "Input",ExpressionUUID->"a27a5b21-54be-4825-b93a-f6af5ce2cba4",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[7405, 192, 419, 11, 40, "Input",ExpressionUUID->"9b17bf2a-dc94-4db2-b4ad-f0ce680f420d"],
Cell[7827, 205, 826, 22, 41, "Output",ExpressionUUID->"62e8ed25-3340-44cd-a70c-c286dd4e8f3f"]
}, Open  ]],
Cell[8668, 230, 1644, 40, 285, "Input",ExpressionUUID->"9f08e1dd-9be2-4f8b-b228-3dcac852d603",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[10349, 275, 247, 4, 67, "Subsection",ExpressionUUID->"b2e2f811-8be4-475c-8494-3c4453cbd85f"],
Cell[CellGroupData[{
Cell[10621, 283, 431, 11, 40, "Input",ExpressionUUID->"352caddf-3e2b-491a-beb1-e8f3bbd4ccd6"],
Cell[CellGroupData[{
Cell[11077, 298, 635, 13, 28, "Print",ExpressionUUID->"cbbce58e-11c1-45b4-ab19-71398bd2e913"],
Cell[11715, 313, 700, 17, 28, "Print",ExpressionUUID->"a92a73e5-5912-4c7f-98ec-da28c704d6f3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[12464, 336, 458, 12, 40, "Input",ExpressionUUID->"fb0f7dd0-35a0-4ae2-b09b-512105826a50"],
Cell[CellGroupData[{
Cell[12947, 352, 608, 12, 28, "Print",ExpressionUUID->"53ec4885-8cbd-47f3-ae0b-0467cf74320f"],
Cell[13558, 366, 679, 16, 28, "Print",ExpressionUUID->"2e89cce6-358d-4ca9-9726-053e466997a0"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[14298, 389, 185, 3, 67, "Subsection",ExpressionUUID->"392dfe0f-91bd-4e45-a558-2663454cf746"],
Cell[14486, 394, 5055, 121, 432, "Code",ExpressionUUID->"27f5f40e-9f90-4577-b6a6-7f12e5a5ae98"],
Cell[CellGroupData[{
Cell[19566, 519, 860, 21, 36, "Input",ExpressionUUID->"2d7591db-5acf-4704-80cb-6a4213f54f2c"],
Cell[20429, 542, 3181, 90, 120, "Output",ExpressionUUID->"80018f7b-7264-4362-a865-83454400edcb"]
}, Open  ]],
Cell[23625, 635, 5580, 132, 599, "Input",ExpressionUUID->"e51403fd-0131-40c2-aeb8-631a4c66acda",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[29242, 772, 194, 3, 67, "Subsection",ExpressionUUID->"be16d5b3-8751-4439-aebe-0498b3a8d7a8"],
Cell[CellGroupData[{
Cell[29461, 779, 1057, 29, 63, "Input",ExpressionUUID->"876251a3-726f-4841-a132-29d918fb603e"],
Cell[CellGroupData[{
Cell[30543, 812, 754, 14, 28, "Print",ExpressionUUID->"7c109686-008a-4cc4-8a97-8cf2920fe2f5"],
Cell[31300, 828, 1086, 26, 28, "Print",ExpressionUUID->"44b6f738-42c2-4f2d-8283-9dfa849617b2"]
}, Open  ]],
Cell[32401, 857, 6437, 163, 313, "Output",ExpressionUUID->"1f35f714-fbbe-405e-80a7-9bf7c5c4ee23"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38875, 1025, 1461, 39, 63, "Input",ExpressionUUID->"b2cb5610-8b4d-4932-965c-47e70795ea2b"],
Cell[CellGroupData[{
Cell[40361, 1068, 753, 15, 28, "Print",ExpressionUUID->"4f06f40c-7d5e-411b-b3da-6c9804213420"],
Cell[41117, 1085, 1015, 24, 28, "Print",ExpressionUUID->"035fbd46-d210-4b28-b46c-58f234147969"]
}, Open  ]],
Cell[42147, 1112, 4527, 127, 313, "Output",ExpressionUUID->"74eca4c2-670a-4e4b-a039-841cee6920e0"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[46735, 1246, 354, 5, 83, "Section",ExpressionUUID->"5b2223a2-e881-4b91-b179-78afa8f5e26d"],
Cell[47092, 1253, 567, 12, 109, "Input",ExpressionUUID->"f874e2c0-36b0-42ec-822e-7cdcdc534eca",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[47684, 1269, 280, 6, 36, "Input",ExpressionUUID->"f2ba15c1-7ca8-49e1-8876-06bbb3144b27"],
Cell[47967, 1277, 322, 6, 41, "Output",ExpressionUUID->"4cc236a9-7c8f-4ca5-809a-d4f7263519ef"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48326, 1288, 1645, 38, 187, "Input",ExpressionUUID->"fbab152c-fc41-425c-983d-53ebc764df5b",
 InitializationCell->True],
Cell[49974, 1328, 4918, 69, 41, "Output",ExpressionUUID->"0160215e-f700-4937-823c-4273558ee637"]
}, Open  ]],
Cell[54907, 1400, 220, 6, 43, "Text",ExpressionUUID->"92eb49c3-05e8-44b6-a649-3caeaf8e80b8"],
Cell[55130, 1408, 360, 6, 40, "Item",ExpressionUUID->"d9b23d74-47da-46b4-bcea-8819b091eced"],
Cell[CellGroupData[{
Cell[55515, 1418, 476, 7, 66, "Item",ExpressionUUID->"af733051-fe0f-419f-b4d2-e35818bf7432"],
Cell[55994, 1427, 3734, 96, 322, "Input",ExpressionUUID->"0d276016-5bf2-4b33-acfa-eb93b9ab730a",
 InitializationCell->True]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[59777, 1529, 188, 3, 83, "Section",ExpressionUUID->"c0d8e93b-2b7f-4958-bb9b-6eff15f2d893"],
Cell[59968, 1534, 697, 12, 72, "Text",ExpressionUUID->"0c2d8ff5-b17f-4c38-b9fb-ba23d5e3257a"],
Cell[CellGroupData[{
Cell[60690, 1550, 286, 7, 36, "Input",ExpressionUUID->"654387b7-ba37-40d3-aa1f-21187fc64976"],
Cell[60979, 1559, 423, 10, 45, "Output",ExpressionUUID->"7ec4a176-350b-4b98-85d0-072fb5967b47"]
}, Open  ]],
Cell[61417, 1572, 805, 17, 110, "Input",ExpressionUUID->"1dbebf2b-00f2-4fbe-bf8d-adccd53a6c65",
 InitializationCell->True],
Cell[62225, 1591, 428, 10, 56, "Input",ExpressionUUID->"de931f20-9a45-478c-92b6-3774dd035c53",
 InitializationCell->True],
Cell[62656, 1603, 4346, 105, 552, "Input",ExpressionUUID->"303ee2b9-7f12-42fa-82e8-985229f88705",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[67027, 1712, 173, 3, 56, "Subsubsection",ExpressionUUID->"da3d94f6-7050-4b33-8ce5-28de8ebda3f7"],
Cell[CellGroupData[{
Cell[67225, 1719, 763, 13, 193, "Input",ExpressionUUID->"61d2aecb-efc4-4b33-8c1e-32828594c740"],
Cell[67991, 1734, 375, 7, 41, "Output",ExpressionUUID->"23509023-c77a-4324-851b-a71bdcc2700b"],
Cell[68369, 1743, 373, 7, 41, "Output",ExpressionUUID->"e44dbefc-87f0-44ea-a1da-188be0813748"],
Cell[68745, 1752, 373, 7, 41, "Output",ExpressionUUID->"270604c1-5589-4d79-a8b2-d1873655900b"],
Cell[69121, 1761, 373, 7, 41, "Output",ExpressionUUID->"58aae1d1-23cf-4153-bfc8-8cc422b400e8"],
Cell[69497, 1770, 436, 8, 41, "Output",ExpressionUUID->"58ed449c-6a90-4782-9c2e-5d6ad21925e7"],
Cell[69936, 1780, 442, 9, 41, "Output",ExpressionUUID->"ce888580-2b26-42ce-abb4-8135d0846b90"],
Cell[70381, 1791, 443, 9, 41, "Output",ExpressionUUID->"9c8d2c6c-9a17-49f6-91d2-3c3dd1050bbe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70861, 1805, 2381, 72, 245, "Input",ExpressionUUID->"bb2f9dc0-a602-4f08-bd2b-84a44c734d2e"],
Cell[73245, 1879, 520, 10, 41, "Output",ExpressionUUID->"039b0545-be58-4e22-80a9-ef41d8a2949e"],
Cell[73768, 1891, 521, 10, 41, "Output",ExpressionUUID->"29037335-51e6-4230-a101-15700d7e1eb8"],
Cell[74292, 1903, 521, 10, 41, "Output",ExpressionUUID->"1965d9d9-f413-4127-a310-7ac4ffb28170"],
Cell[74816, 1915, 519, 10, 41, "Output",ExpressionUUID->"2b5a40f4-9dd5-4b67-95f4-c4d639e5b066"],
Cell[75338, 1927, 519, 10, 41, "Output",ExpressionUUID->"56c96936-2029-42b5-a41e-f07e52d5782a"],
Cell[75860, 1939, 539, 11, 41, "Output",ExpressionUUID->"262d9289-b32d-40cf-b8d0-56e1ab9c11fc"],
Cell[76402, 1952, 539, 11, 41, "Output",ExpressionUUID->"e64d59df-6118-47c2-953b-bbb0efbe26e5"],
Cell[76944, 1965, 539, 11, 41, "Output",ExpressionUUID->"216d80fe-dc03-49cc-979c-f147c37c24ae"],
Cell[77486, 1978, 544, 11, 41, "Output",ExpressionUUID->"5fc0b85d-4540-437a-8d45-d0ec14381538"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[78103, 1997, 463, 7, 86, "Chapter",ExpressionUUID->"37e9d9e5-65f2-4e47-9708-71455194b27e"],
Cell[78569, 2006, 993, 18, 187, "Text",ExpressionUUID->"94e92dd1-9591-4099-be61-83184c9fc829"],
Cell[CellGroupData[{
Cell[79587, 2028, 273, 5, 83, "Section",ExpressionUUID->"1825d3aa-79e8-49a0-996f-0350470c1d0e"],
Cell[79863, 2035, 1276, 34, 180, "Input",ExpressionUUID->"cfe3ea55-19c6-4988-92b8-f1c53f6e57b3",
 InitializationCell->True],
Cell[81142, 2071, 993, 27, 145, "Input",ExpressionUUID->"6491e3a8-8635-4b07-852a-333c9c93f9d7",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[82160, 2102, 340, 9, 36, "Input",ExpressionUUID->"bd727432-05c0-46ff-acc6-28ce56fcdf8a"],
Cell[82503, 2113, 11529, 236, 304, "Output",ExpressionUUID->"00ed935f-33fa-479c-bf1e-76a7276964d7"]
}, Open  ]],
Cell[94047, 2352, 731, 20, 83, "Input",ExpressionUUID->"d86eb67c-9010-419b-9ec7-f803954f4bb4",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[94803, 2376, 212, 4, 36, "Input",ExpressionUUID->"2a6d91cb-e587-486b-ae9a-2fff1d665862"],
Cell[95018, 2382, 288, 5, 41, "Output",ExpressionUUID->"150266e2-6c10-4963-b2e5-b79959b26c94"]
}, Open  ]],
Cell[CellGroupData[{
Cell[95343, 2392, 212, 4, 36, "Input",ExpressionUUID->"cba7146a-9096-4339-b006-2aa32581d445"],
Cell[95558, 2398, 314, 5, 41, "Output",ExpressionUUID->"86d17319-c2f8-47fd-8dfe-99d17a7947a2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[95909, 2408, 216, 4, 36, "Input",ExpressionUUID->"f2bc5ac7-1fb6-4920-b44a-ebd402522a1d"],
Cell[96128, 2414, 289, 5, 41, "Output",ExpressionUUID->"255cb5e9-0c71-4837-ac10-b8dcc978c755"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[96466, 2425, 255, 4, 83, "Section",ExpressionUUID->"a10ad5e8-3f0c-4658-be1b-c1ee43a915c2"],
Cell[96724, 2431, 2356, 59, 317, "Input",ExpressionUUID->"fd33d707-70f6-46e6-a792-1a093f5e48b8",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[99105, 2494, 346, 9, 36, "Input",ExpressionUUID->"56b712c5-76ff-40ec-970d-4f3a26f74c75"],
Cell[99454, 2505, 22660, 417, 305, "Output",ExpressionUUID->"a4deedde-3327-44f1-86a3-e0f4e5ff99b8"]
}, Open  ]],
Cell[122129, 2925, 2566, 64, 339, "Input",ExpressionUUID->"b1f2a58e-e5fb-4bf4-8de0-5c161e36205d",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[124720, 2993, 356, 9, 36, "Input",ExpressionUUID->"052c30e3-afb5-4048-827e-91d941e9aaf5"],
Cell[125079, 3004, 10073, 218, 305, "Output",ExpressionUUID->"d89b8ba7-96b8-4da7-9e2f-e48dbb25fb76"]
}, Open  ]],
Cell[135167, 3225, 791, 17, 109, "Input",ExpressionUUID->"b1ec6e4b-b6ca-4578-97d8-35af0f2b3796",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[135983, 3246, 341, 9, 36, "Input",ExpressionUUID->"3cdaf9c3-2ee8-4bc2-96db-7f7026bb3820"],
Cell[136327, 3257, 23045, 423, 312, "Output",ExpressionUUID->"bd049205-de34-4160-808c-00c1477702be"]
}, Open  ]],
Cell[159387, 3683, 1300, 33, 176, "Input",ExpressionUUID->"ca23932e-e681-4066-88ca-50fa75ac058d",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[160712, 3720, 353, 9, 36, "Input",ExpressionUUID->"2c005a02-fd42-4acf-a0e4-6b36f2290bdb"],
Cell[161068, 3731, 10192, 218, 305, "Output",ExpressionUUID->"2de870e9-837f-48ef-8921-13d7cd97b753"]
}, Open  ]],
Cell[171275, 3952, 684, 17, 109, "Input",ExpressionUUID->"2c034171-bab4-4b75-ad4c-c33f8a9423a5",
 InitializationCell->True],
Cell[171962, 3971, 730, 17, 109, "Input",ExpressionUUID->"3b0f0666-39c0-4c2f-94ae-2c70995b696b",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[172729, 3993, 259, 4, 83, "Section",ExpressionUUID->"44278917-6bbc-45d4-bfbf-e3ae95af6f58"],
Cell[172991, 3999, 268, 6, 56, "Input",ExpressionUUID->"cc7cf9d4-8889-41f6-9634-1ac113a55343",
 InitializationCell->True],
Cell[173262, 4007, 1007, 24, 135, "Input",ExpressionUUID->"4b7e273a-9766-4f50-a040-273cad103412",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[174294, 4035, 321, 8, 36, "Input",ExpressionUUID->"7ce5a321-3ea3-4f73-99b6-5c1bcc20292d"],
Cell[174618, 4045, 24704, 453, 298, "Output",ExpressionUUID->"73ca9eb3-2e0e-48f1-aa47-06039a7a6765"]
}, Open  ]],
Cell[199337, 4501, 822, 19, 109, "Input",ExpressionUUID->"0be72b9e-348e-40f2-9dd9-d92d536b5afa",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[200184, 4524, 317, 8, 36, "Input",ExpressionUUID->"e5dcdc4f-be46-4c92-aaad-31fc94de1258"],
Cell[200504, 4534, 25253, 462, 298, "Output",ExpressionUUID->"892ece4e-1f9c-46ab-947d-301d4c20c9ae"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[225806, 5002, 454, 8, 83, "Section",ExpressionUUID->"69d3a553-e266-4427-8c9e-de3edf82aa64"],
Cell[226263, 5012, 432, 9, 72, "Text",ExpressionUUID->"566553a2-9bf6-46bb-a934-e0d1a173d8e3"],
Cell[226698, 5023, 3363, 63, 371, "Input",ExpressionUUID->"8685f9b4-d67d-4435-8a42-5c8acfe89572",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[230086, 5090, 1280, 33, 167, "Input",ExpressionUUID->"fcc2339c-f214-4dca-b3a4-2e27165cc456"],
Cell[231369, 5125, 921, 27, 41, "Output",ExpressionUUID->"f4e79f30-43b6-493d-b6e6-a79d556c7304"],
Cell[232293, 5154, 506, 11, 41, "Output",ExpressionUUID->"98bffd26-3866-4291-8485-451582a58fad"],
Cell[232802, 5167, 523, 10, 41, "Output",ExpressionUUID->"8fb04e06-05cd-4b76-84f2-90b1ee26b662"],
Cell[233328, 5179, 486, 10, 41, "Output",ExpressionUUID->"8e50afb8-e35d-42b1-b627-aea6d38b9968"],
Cell[233817, 5191, 384, 6, 41, "Output",ExpressionUUID->"05abfeaf-61d3-4687-99d7-ee2e6c258911"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[234250, 5203, 379, 8, 131, "Section",ExpressionUUID->"6611285f-9ed7-4268-8d00-a3def979c3ad"],
Cell[234632, 5213, 742, 22, 113, "Input",ExpressionUUID->"6b408c0b-7987-4038-b00c-ee2ee9d46080",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[235399, 5239, 328, 8, 36, "Input",ExpressionUUID->"46f6142c-bba7-4ae6-bea6-770a594a09e0"],
Cell[235730, 5249, 433, 9, 41, "Output",ExpressionUUID->"44d772dc-0be7-49e2-94b7-f89f88ae2363"]
}, Open  ]],
Cell[CellGroupData[{
Cell[236200, 5263, 350, 9, 36, "Input",ExpressionUUID->"894d68d7-bb83-45ae-ad29-48737db1748a"],
Cell[236553, 5274, 439, 9, 41, "Output",ExpressionUUID->"04e7182d-867b-4638-abd0-6b27866dfb6d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[237029, 5288, 407, 10, 36, "Input",ExpressionUUID->"d2e75de2-c68b-4b5b-89d0-16e3f19d7451"],
Cell[237439, 5300, 4292, 103, 294, "Output",ExpressionUUID->"b0bbfbf6-b6a0-4a4d-b3f1-8dfee54c07ea"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[241792, 5410, 464, 7, 86, "Chapter",ExpressionUUID->"fccdd8a1-d6b7-4490-b613-2ce55880021c"],
Cell[242259, 5419, 609, 11, 101, "Text",ExpressionUUID->"6e76cc79-5075-4d53-98d2-ee3ec2d8e3db"],
Cell[CellGroupData[{
Cell[242893, 5434, 561, 9, 83, "Section",ExpressionUUID->"fce987c7-c50c-4d2c-bb45-6573341343c5"],
Cell[CellGroupData[{
Cell[243479, 5447, 159, 3, 67, "Subsection",ExpressionUUID->"edfc2bf5-83c8-4c17-9de0-a42090fa2188"],
Cell[243641, 5452, 2325, 61, 195, "Input",ExpressionUUID->"50e7309c-ea12-41c5-81ca-b6264791ef08",
 InitializationCell->True],
Cell[245969, 5515, 1840, 52, 122, "Input",ExpressionUUID->"f152df2a-2116-439e-9fd5-fcb8b028c88b",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[247834, 5571, 1250, 36, 92, "Input",ExpressionUUID->"1a5b88c8-4d47-4734-b15e-82b8c3e9815c",
 InitializationCell->True],
Cell[249087, 5609, 2589, 71, 70, "Output",ExpressionUUID->"5f8aaef9-3f05-4f9b-b04c-f4a394addc6a"]
}, Open  ]],
Cell[251691, 5683, 1539, 45, 112, "Input",ExpressionUUID->"159d2751-f4da-47af-b81b-bbad1ebdde41",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[253255, 5732, 607, 16, 36, "Input",ExpressionUUID->"6fac899b-002d-4075-8938-4a2f084a0ebb"],
Cell[253865, 5750, 15040, 308, 294, "Output",ExpressionUUID->"25b172b5-b8da-44fd-91b7-4364d9ef6af3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[268942, 6063, 614, 17, 36, "Input",ExpressionUUID->"54238ba2-d434-4baf-b5cd-16da1e087be7"],
Cell[269559, 6082, 19258, 379, 294, "Output",ExpressionUUID->"1f8b667c-1fac-47d7-997c-8a5ac491ad94"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[288866, 6467, 426, 6, 67, "Subsection",ExpressionUUID->"76564109-30e3-4349-a8a0-93d85bf0ee2f"],
Cell[289295, 6475, 514, 11, 56, "Input",ExpressionUUID->"946ddc32-e5b2-4074-9fd4-1af439ff6acc",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[289834, 6490, 436, 10, 56, "Input",ExpressionUUID->"9ea0d18f-7ff4-4055-a3a9-58708f6b9924",
 InitializationCell->True],
Cell[290273, 6502, 2041, 56, 78, "Output",ExpressionUUID->"064d447e-1eaf-4be8-be70-c95b291e2043"]
}, Open  ]],
Cell[292329, 6561, 419, 9, 56, "Input",ExpressionUUID->"d98cb3d9-c483-466a-8acb-5bd3b375cc35",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[292773, 6574, 430, 10, 36, "Input",ExpressionUUID->"1aa84d48-8175-42ad-b129-a819809ae3d4"],
Cell[293206, 6586, 21095, 394, 273, "Output",ExpressionUUID->"99d5d6d3-8b98-42a0-9b62-342bba4965c0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[314350, 6986, 557, 8, 67, "Subsection",ExpressionUUID->"baed3bc7-1537-4db0-9fe9-2671dd9c83f2"],
Cell[314910, 6996, 1929, 46, 164, "Input",ExpressionUUID->"bedef42d-5b27-4c85-8569-c744a667ac16",
 InitializationCell->True],
Cell[316842, 7044, 1032, 25, 83, "Input",ExpressionUUID->"fc6913f7-e32e-4e14-b86d-78ffed600a97",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[317899, 7073, 531, 15, 56, "Input",ExpressionUUID->"dcc3afc4-5a3a-44af-83d4-14c890788e6c",
 InitializationCell->True],
Cell[318433, 7090, 2028, 50, 70, "Output",ExpressionUUID->"f1b79ea2-e112-4d09-8332-84753c16beac"]
}, Open  ]],
Cell[CellGroupData[{
Cell[320498, 7145, 1923, 55, 151, "Input",ExpressionUUID->"310d29e3-0693-4a51-a618-67ce9dde4170",
 InitializationCell->True],
Cell[322424, 7202, 933, 14, 70, "Output",ExpressionUUID->"1d91a711-c3a9-455b-a32b-d3ac65c3d799"]
}, Open  ]],
Cell[CellGroupData[{
Cell[323394, 7221, 242, 4, 56, "Subsubsection",ExpressionUUID->"6512100d-d835-4fa5-8ea3-29ade5dcfd4e"],
Cell[CellGroupData[{
Cell[323661, 7229, 890, 25, 56, "Input",ExpressionUUID->"74e95da8-9f51-4fc9-beec-db9f70a503bf",
 InitializationCell->True],
Cell[324554, 7256, 3102, 88, 162, "Output",ExpressionUUID->"4758947d-3110-4c59-9cea-9b3259330b27"]
}, Open  ]],
Cell[CellGroupData[{
Cell[327693, 7349, 896, 25, 109, "Input",ExpressionUUID->"41cc3fed-d1b2-4cc2-ae00-196ba29c193c",
 InitializationCell->True],
Cell[328592, 7376, 5675, 165, 455, "Output",ExpressionUUID->"dde32989-c723-46da-86a8-65d22d899f52"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[334328, 7548, 210, 4, 67, "Subsection",ExpressionUUID->"72a85d8e-0d29-4bd6-a9ad-362410a0d0f5"],
Cell[CellGroupData[{
Cell[334563, 7556, 621, 12, 120, "Subsubsection",ExpressionUUID->"5406ce91-b393-4fbf-a021-b74e8f7a361d"],
Cell[CellGroupData[{
Cell[335209, 7572, 375, 9, 36, "Input",ExpressionUUID->"9d358799-1116-4007-ab0f-6cbd05f279f3"],
Cell[335587, 7583, 177, 3, 41, "Output",ExpressionUUID->"731f0eef-d104-4a85-90e5-ccd0666112c4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[335813, 7592, 365, 8, 120, "Subsubsection",ExpressionUUID->"5d2f1ea7-83c1-47f7-bde9-feb083628132"],
Cell[CellGroupData[{
Cell[336203, 7604, 573, 17, 55, "Input",ExpressionUUID->"a3764249-7b1a-46ff-a467-d1feeefb9c78"],
Cell[336779, 7623, 349, 10, 57, "Output",ExpressionUUID->"cb7e6dde-9604-48d4-965d-a329d74d613f"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[337189, 7640, 361, 5, 67, "Subsection",ExpressionUUID->"5ae940df-457b-4393-83e0-3e31a61ce89b"],
Cell[CellGroupData[{
Cell[337575, 7649, 195, 3, 36, "Input",ExpressionUUID->"b1495dab-9541-47d6-b300-41ab31eb6c43"],
Cell[337773, 7654, 1872, 59, 126, "Output",ExpressionUUID->"3591f7f1-4c95-4674-afc3-257c7d0388e9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[339682, 7718, 363, 9, 40, "Input",ExpressionUUID->"75e83bf0-6f0d-413f-84db-a8593c18f358"],
Cell[340048, 7729, 269, 5, 41, "Output",ExpressionUUID->"eab41c34-0cb3-4307-ae61-5d2f520bfdf8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[340354, 7739, 851, 21, 135, "Input",ExpressionUUID->"684d71cb-ef9e-4905-aee0-9aa036322ca7",
 InitializationCell->True],
Cell[341208, 7762, 3063, 84, 208, "Output",ExpressionUUID->"9fbe8fa2-7e1d-43d2-bbf7-424aa1cdc967"]
}, Open  ]],
Cell[344286, 7849, 1088, 23, 135, "Input",ExpressionUUID->"4c178645-e244-4f0a-ac27-2e3335ee4532",
 InitializationCell->True],
Cell[345377, 7874, 854, 20, 161, "Input",ExpressionUUID->"92b6dc6d-8838-4e10-83c6-a5d7ecb401ee",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[346268, 7899, 229, 4, 67, "Subsection",ExpressionUUID->"06970bf1-d785-44ce-a39a-bc7099ec3751"],
Cell[CellGroupData[{
Cell[346522, 7907, 1610, 40, 118, "Input",ExpressionUUID->"1d9f1509-0977-46b0-945c-5951845cac18"],
Cell[348135, 7949, 86681, 1423, 371, "Output",ExpressionUUID->"526df851-e2b3-44bc-9d27-6095c85e74c4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[434853, 9377, 1612, 39, 141, "Input",ExpressionUUID->"4de07806-0315-42e3-a8de-408dcc469c7f"],
Cell[436468, 9418, 140648, 2443, 275, "Output",ExpressionUUID->"d1b89b12-af15-442f-92fa-d44bb1885e14"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[577165, 11867, 471, 7, 67, "Subsection",ExpressionUUID->"af64bd43-ca6a-42f1-a71c-e18db239ed16"],
Cell[CellGroupData[{
Cell[577661, 11878, 127, 2, 36, "Input",ExpressionUUID->"a2014a7d-e590-4eda-bc3c-ae911475a627"],
Cell[577791, 11882, 1573, 50, 78, "Output",ExpressionUUID->"18c0c1d6-96c3-4b82-805e-8abe0dba2935"]
}, Open  ]],
Cell[CellGroupData[{
Cell[579401, 11937, 1591, 48, 158, "Input",ExpressionUUID->"0569f26e-cab3-4b1d-a377-782c9f113140",
 InitializationCell->True],
Cell[580995, 11987, 737, 12, 41, "Output",ExpressionUUID->"9c4616ce-eaff-4ba9-8bc9-7429e739eeb1"]
}, Open  ]],
Cell[581747, 12002, 976, 21, 161, "Input",ExpressionUUID->"402522a8-e218-4ec4-bd7b-70f880a3ccd7",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[582760, 12028, 270, 4, 67, "Subsection",ExpressionUUID->"948049a0-66ac-4e02-8fd5-94981dd40ce4"],
Cell[583033, 12034, 543, 12, 60, "Input",ExpressionUUID->"1d0d6478-9773-4e5e-8651-100c18dbea64",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[583601, 12050, 224, 6, 88, "Subsubsection",ExpressionUUID->"ab8f3cf3-8d40-404b-848c-a0d93b6b0b40"],
Cell[CellGroupData[{
Cell[583850, 12060, 1222, 33, 118, "Input",ExpressionUUID->"822bcb77-8f89-4788-a2e7-91ecac9da2fe"],
Cell[585075, 12095, 32020, 581, 241, "Output",ExpressionUUID->"f5e4cd0b-9c0c-4503-a271-895b08b0a357"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[617144, 12682, 305, 7, 88, "Subsubsection",ExpressionUUID->"813473df-57b2-415d-ba0e-0f1bac60df09"],
Cell[CellGroupData[{
Cell[617474, 12693, 1801, 45, 196, "Input",ExpressionUUID->"3cc42f94-6e69-42a7-8454-0df4df2748da"],
Cell[619278, 12740, 60642, 1080, 350, "Output",ExpressionUUID->"9603bc11-eae5-4cd1-8c75-c9be566ecead"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[679969, 13826, 220, 4, 56, "Subsubsection",ExpressionUUID->"58d9276a-2327-4beb-836e-ba3e3d40b9eb"],
Cell[CellGroupData[{
Cell[680214, 13834, 1466, 33, 121, "Input",ExpressionUUID->"738b05ea-11f1-4c3b-a700-5508579112b6"],
Cell[681683, 13869, 33657, 601, 272, "Output",ExpressionUUID->"baa1e39d-4260-4162-bd9f-9a4bce27f0b4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[715377, 14475, 898, 21, 40, "Input",ExpressionUUID->"e535b8e2-725e-4858-b1cd-bfb2e88e6b68"],
Cell[716278, 14498, 31960, 571, 272, "Output",ExpressionUUID->"ffc1a595-fc90-40f5-a1fb-7deebf3ca379"]
}, Open  ]],
Cell[CellGroupData[{
Cell[748275, 15074, 950, 22, 40, "Input",ExpressionUUID->"6681ea29-3c11-498c-91be-57a2ea1beaac"],
Cell[749228, 15098, 27108, 491, 272, "Output",ExpressionUUID->"abce95d0-8731-4b42-9a27-47c7efb5b591"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[776409, 15597, 456, 7, 83, "Section",ExpressionUUID->"c1865111-92f0-40c5-9d59-dec2aedde58b"],
Cell[CellGroupData[{
Cell[776890, 15608, 219, 3, 67, "Subsection",ExpressionUUID->"fc04b32a-1491-4bf7-9cf2-8074b15e9a0d"],
Cell[777112, 15613, 1102, 27, 100, "Input",ExpressionUUID->"1bd5d49f-4c68-425b-9a11-b40e54f80e2c",
 InitializationCell->True],
Cell[778217, 15642, 438, 13, 56, "Input",ExpressionUUID->"d8b5fde2-6083-4760-8337-cd15654a758d",
 InitializationCell->True],
Cell[778658, 15657, 736, 22, 77, "Input",ExpressionUUID->"0c92b846-132a-4a96-97a2-a4a4e373eab3",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[779419, 15683, 211, 4, 36, "Input",ExpressionUUID->"fb147fb0-61aa-4f9d-b1c0-d6bc37cc91b3"],
Cell[779633, 15689, 194, 3, 41, "Output",ExpressionUUID->"09635ee5-f7f5-4d22-ae3c-8d1fb80b0aa0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[779864, 15697, 467, 11, 36, "Input",ExpressionUUID->"155d1fbc-3874-43ab-97fb-0fb4278b8ebd"],
Cell[780334, 15710, 8098, 180, 252, "Output",ExpressionUUID->"7dbad0b3-970e-4dc8-a03a-89a503366adc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[788469, 15895, 448, 11, 40, "Input",ExpressionUUID->"5286338d-9143-4459-a697-14647b5eea43"],
Cell[788920, 15908, 10580, 217, 254, "Output",ExpressionUUID->"dc58bb1f-4897-4ccd-ac3b-a14c51009f39"]
}, Open  ]],
Cell[CellGroupData[{
Cell[799537, 16130, 937, 26, 69, "Input",ExpressionUUID->"896d4a39-9ab1-41a8-a978-f6cdc5f7abed"],
Cell[800477, 16158, 10121, 228, 285, "Output",ExpressionUUID->"1386b28a-8407-4c63-8a25-98744582a6ca"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[810647, 16392, 586, 11, 133, "Subsection",ExpressionUUID->"e8e1f4ff-9d57-45ff-a491-531398ef6f87"],
Cell[CellGroupData[{
Cell[811258, 16407, 402, 10, 60, "Input",ExpressionUUID->"ba914ab9-53f3-4fe5-ac53-c1faaf967a7d",
 InitializationCell->True],
Cell[811663, 16419, 1118, 29, 71, "Output",ExpressionUUID->"168fa4cd-9e4f-43f3-81f7-9350222b6e36"]
}, Open  ]],
Cell[CellGroupData[{
Cell[812818, 16453, 393, 9, 56, "Input",ExpressionUUID->"75f8b4e3-4c98-40b8-8f5e-5eb2c989e959",
 InitializationCell->True],
Cell[813214, 16464, 1235, 34, 76, "Output",ExpressionUUID->"01d19836-3b72-4741-84d1-e332dbf99433"]
}, Open  ]],
Cell[CellGroupData[{
Cell[814486, 16503, 491, 12, 63, "Input",ExpressionUUID->"5847853e-2822-48dd-b280-854248bab7bb"],
Cell[814980, 16517, 518, 14, 41, "Output",ExpressionUUID->"fbb02891-e368-4ed2-a7db-5d378e0decb2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[815535, 16536, 278, 5, 36, "Input",ExpressionUUID->"a2bb44d2-75ea-4ca6-a897-0e7908d48ce0"],
Cell[815816, 16543, 717, 22, 45, "Output",ExpressionUUID->"157944a2-c511-4a68-9dbf-49785a2e792b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[816570, 16570, 1014, 32, 143, "Input",ExpressionUUID->"7e6c5eed-9760-4fe3-97d2-3fc4de78d8ea",
 InitializationCell->True],
Cell[817587, 16604, 684, 11, 41, "Output",ExpressionUUID->"d048a887-f717-4aa8-8b35-4b5d9150fd2e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[818308, 16620, 609, 16, 63, "Input",ExpressionUUID->"badd6f83-de76-4207-9269-6f1c3eea2cd3"],
Cell[818920, 16638, 434, 10, 45, "Output",ExpressionUUID->"d7f9aeb1-e364-44c3-adfa-dad3f3ae567d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[819391, 16653, 1343, 37, 115, "Input",ExpressionUUID->"405ae0ac-b707-4c23-ba5f-f04b07bff641"],
Cell[820737, 16692, 701, 21, 45, "Output",ExpressionUUID->"888f6221-9881-41cc-9684-3db9e0fdff0e"],
Cell[821441, 16715, 851, 26, 45, "Output",ExpressionUUID->"0a5ec466-d54d-48b5-a008-5114faabd137"],
Cell[822295, 16743, 799, 24, 45, "Output",ExpressionUUID->"bb00c45d-3fcf-45b8-a1e9-addcc910c0d4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[823143, 16773, 347, 5, 67, "Subsection",ExpressionUUID->"a4c89557-dfd6-4e33-9c86-ceb859bbf3f0"],
Cell[CellGroupData[{
Cell[823515, 16782, 1057, 29, 121, "Input",ExpressionUUID->"e1778df0-891e-47ff-8093-4467be0a27dc"],
Cell[824575, 16813, 18360, 398, 307, "Output",ExpressionUUID->"96e2969f-7c9e-4fa1-9edd-4fae16b132df"]
}, Open  ]],
Cell[CellGroupData[{
Cell[842972, 17216, 396, 10, 36, "Input",ExpressionUUID->"7434b5b3-fa0a-43bf-979f-727e112f2964"],
Cell[843371, 17228, 5044, 114, 286, "Output",ExpressionUUID->"8f4995d9-f491-445e-a338-03b4cf5cefa7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[848464, 17348, 541, 10, 100, "Subsection",ExpressionUUID->"f56d92d3-df19-4331-9bea-2437af019f64"],
Cell[CellGroupData[{
Cell[849030, 17362, 381, 9, 36, "Input",ExpressionUUID->"afcaba3f-2147-416a-9251-b423f2f2432c"],
Cell[849414, 17373, 434, 9, 41, "Output",ExpressionUUID->"bd2df94c-9dfc-4988-a2ea-685b89b2db26"]
}, Open  ]],
Cell[CellGroupData[{
Cell[849885, 17387, 494, 14, 57, "Input",ExpressionUUID->"e992a35f-48c4-4a5a-a8ad-d32cbe18075e"],
Cell[850382, 17403, 308, 6, 41, "Output",ExpressionUUID->"5eb817e5-b4f6-4734-bd65-746f346eb860"]
}, Open  ]],
Cell[850705, 17412, 200, 3, 40, "Text",ExpressionUUID->"d8afde4c-2d31-4ee3-8537-506b741bef04"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[850954, 17421, 904, 15, 226, "Section",ExpressionUUID->"b0926b12-9d30-4255-a46a-780242777bd0"],
Cell[CellGroupData[{
Cell[851883, 17440, 580, 9, 67, "Subsection",ExpressionUUID->"7e1e6798-e635-495e-bcaa-26c0c59c7cd1"],
Cell[CellGroupData[{
Cell[852488, 17453, 772, 13, 120, "Subsubsection",ExpressionUUID->"cac7c746-9021-4748-be17-aa8a213dc219"],
Cell[CellGroupData[{
Cell[853285, 17470, 1461, 32, 185, "Input",ExpressionUUID->"c00dca87-e4ea-48b2-9688-a44b3daac653"],
Cell[CellGroupData[{
Cell[854771, 17506, 638, 13, 28, "Print",ExpressionUUID->"09f8b7f1-0445-42c2-a0f1-1ccb7472515f"],
Cell[855412, 17521, 886, 21, 32, "Print",ExpressionUUID->"a9e6f46a-0db5-4c1b-851e-5b5e4e4fcead"]
}, Open  ]],
Cell[856313, 17545, 4740, 129, 312, "Output",ExpressionUUID->"d095db1b-9e55-43c3-8a8c-2f013f086ebd"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[861102, 17680, 703, 12, 120, "Subsubsection",ExpressionUUID->"455169ac-e5b7-45f1-bf42-1aa64a2af04a"],
Cell[CellGroupData[{
Cell[861830, 17696, 1527, 33, 185, "Input",ExpressionUUID->"7a18bc31-8c2a-4445-b6c2-42285374f703"],
Cell[CellGroupData[{
Cell[863382, 17733, 651, 13, 28, "Print",ExpressionUUID->"5e68253a-f45a-41ca-9b76-ba88bbfb43aa"],
Cell[864036, 17748, 873, 21, 28, "Print",ExpressionUUID->"d9354332-2086-4195-9dae-53064edb5680"]
}, Open  ]],
Cell[864924, 17772, 4748, 130, 308, "Output",ExpressionUUID->"b117e4e4-562e-4660-b99d-9a30e8b75263"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[869733, 17909, 706, 10, 67, "Subsection",ExpressionUUID->"4dd161c6-4137-442d-b960-8a7070793099"],
Cell[CellGroupData[{
Cell[870464, 17923, 770, 14, 185, "Subsubsection",ExpressionUUID->"561e68ca-c9e4-4582-b254-53025e1add16"],
Cell[CellGroupData[{
Cell[871259, 17941, 1123, 26, 141, "Input",ExpressionUUID->"cf60c55e-b9df-4748-8f62-15c90d418cd5"],
Cell[CellGroupData[{
Cell[872407, 17971, 859, 16, 28, "Print",ExpressionUUID->"3eb7506f-e158-4961-a074-69eaeebb2651"],
Cell[873269, 17989, 1080, 24, 28, "Print",ExpressionUUID->"1a2b2b2e-ed0a-431d-93ba-1959b5f6eaa9"]
}, Open  ]],
Cell[874364, 18016, 4655, 128, 308, "Output",ExpressionUUID->"6d7f52c2-d98e-4d1e-be49-c764d8e79e38"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[879092, 18152, 860, 15, 226, "Section",ExpressionUUID->"cfdcd4d9-d721-40a8-94bb-973f18da2304"],
Cell[CellGroupData[{
Cell[879977, 18171, 578, 11, 133, "Subsection",ExpressionUUID->"46697a65-fe78-4c5a-b7bc-fee11cb98806"],
Cell[CellGroupData[{
Cell[880580, 18186, 366, 9, 36, "Input",ExpressionUUID->"7e333d59-0292-4705-a771-79a2d946e11e"],
Cell[880949, 18197, 417, 9, 41, "Output",ExpressionUUID->"d63fbd3c-bccd-45cc-ba40-89645f983f41"]
}, Open  ]],
Cell[CellGroupData[{
Cell[881403, 18211, 383, 9, 36, "Input",ExpressionUUID->"62942541-ff4f-4aeb-aa1c-d209a9f53000"],
Cell[881789, 18222, 390, 9, 41, "Output",ExpressionUUID->"2a1d9229-4700-4625-9daa-6c898536e7c7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[882216, 18236, 921, 25, 98, "Input",ExpressionUUID->"590a9345-d414-42ba-8514-c7188383485b"],
Cell[CellGroupData[{
Cell[883162, 18265, 357, 6, 28, "Print",ExpressionUUID->"6ef889c4-ec52-4828-8082-82d05c5e3947"],
Cell[883522, 18273, 357, 6, 28, "Print",ExpressionUUID->"e3f30e37-1770-444e-a75f-c70a3997181f"],
Cell[883882, 18281, 357, 6, 28, "Print",ExpressionUUID->"e940272d-e6de-43af-af62-9a15b7e0424b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[884288, 18293, 891, 23, 124, "Input",ExpressionUUID->"bd9f3383-101d-4fd9-a53b-5a1d33ff330a"],
Cell[CellGroupData[{
Cell[885204, 18320, 258, 5, 28, "Print",ExpressionUUID->"a44b2bd4-715e-4260-8034-4458a935cb11"],
Cell[885465, 18327, 257, 5, 28, "Print",ExpressionUUID->"8925f655-6114-4608-9435-c3193506c446"],
Cell[885725, 18334, 258, 5, 28, "Print",ExpressionUUID->"77c42375-259c-4514-9c87-499d0edfeb82"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[886044, 18346, 752, 14, 166, "Subsection",ExpressionUUID->"e6ea44b7-878e-4d2f-8257-4866f40052bc"],
Cell[CellGroupData[{
Cell[886821, 18364, 2048, 45, 167, "Input",ExpressionUUID->"3c5d239b-17f8-4c45-b685-5220bb6e25b7"],
Cell[CellGroupData[{
Cell[888894, 18413, 776, 15, 28, "Print",ExpressionUUID->"738c296c-d900-4e5e-9a26-f70b481c72ae"],
Cell[889673, 18430, 827, 18, 28, "Print",ExpressionUUID->"ab16bace-f71e-4eb4-b332-13cd9153d42f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[890549, 18454, 261, 5, 36, "Input",ExpressionUUID->"fe7575c3-6451-45bb-8573-af118ca71ab6"],
Cell[890813, 18461, 338, 5, 41, "Output",ExpressionUUID->"9b631d60-365a-491e-bdd6-ec38d67a9b4f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[891188, 18471, 1635, 39, 167, "Input",ExpressionUUID->"633e5ae1-334e-427e-9b31-242f6e90c45e"],
Cell[CellGroupData[{
Cell[892848, 18514, 683, 14, 28, "Print",ExpressionUUID->"1e940465-b3b0-4a8e-95f4-d20147d6ec26"],
Cell[893534, 18530, 734, 17, 28, "Print",ExpressionUUID->"b39eba96-1687-45d1-9dee-20411b8ca874"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[894317, 18553, 1539, 38, 167, "Input",ExpressionUUID->"31708702-cd66-492a-a2c6-2cdc1fbcb45c"],
Cell[CellGroupData[{
Cell[895881, 18595, 682, 14, 28, "Print",ExpressionUUID->"06380b50-3bac-4e88-8d57-f59ee9a21c62"],
Cell[896566, 18611, 733, 17, 28, "Print",ExpressionUUID->"37740971-8b73-4292-8dc0-8e5b4969e98e"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


